A Homogeneous Catalog of Oscillating Solar-Type Stars Observed by the Kepler Mission and a New Amplitude Scaling Relation Including Chromospheric Activity

We present a homogeneous catalog of global asteroseismic parameters and derived stellar parameters for 765 Kepler main-sequence and subgiant stars. The catalog was produced by re-analyzing all available Kepler DR25 short-cadence data using pySYD, an automated pipeline to extract global asteroseismic parameters. We find 50 new detections, seven of which are also planet candidate host stars. We find excellent agreement between our $\nu_{\text{max}}$ and $\Delta \nu$ measurements and literature values, with an average offset of $0.2 \pm 0.4\%$ ($\sigma=5\%$) and $0.2 \pm 0.7\%$ ($\sigma=2\%$), respectively. In addition, we derive stellar radii and masses with an average precision of $2.7\%$ and $10.4\%$, respectively, and find a mean offset of $0.8 \pm 0.2\%$ ($\sigma=6\%$) between our radii derived with asteroseismology and those from Gaia parallaxes. Using spectroscopic $\log{R'_{\text{HK}}}$ activity measurements from Keck/HIRES, we derive an amplitude scaling relation with an activity term for main-sequence and subgiant stars, which successfully predicts amplitudes with a precision of $\approx 8-9\%$. Our work is the largest and most homogeneous asteroseismic catalog of Kepler main-sequence and subgiant stars to date, including a total of 101 stars hosting planet candidates and 451 stars with measured rotation periods.

==> anc/Table3.csv <==
KIC,Source,Host,numax,e_numax,Dnu,e_Dnu,numax_smooth,numax_smooth_err,dnu,dnu_err,A_smooth,noise,SNR
1430163,2,0,1867.0,92.0,84.6,2.0,1819.01,24.39,85.71,0.41,0.85,3.01,2.33
1435467,1,0,1382.31,19.04,70.56,0.09,1384.36,6.7,70.48,0.04,1.53,1.59,2.44
1725815,2,0,1045.0,47.0,55.4,1.3,1039.2,14.91,55.69,0.25,3.01,10.49,6.21
2010835,3,0,1312.0,19.0,72.73,4.52,1311.41,21.74,72.5,0.85,3.55,17.16,9.89
2162635,0,1,,,,,479.78,4.39,31.0,0.51,50.93,260.28,3.09
2309595,1,0,643.21,11.23,39.03,0.72,637.07,17.8,40.63,1.48,8.9,36.31,24.85
2450729,1,0,1053.1,114.9,61.91,2.54,1075.09,73.54,61.84,0.47,4.41,7.78,12.65
2578869,3,0,809.0,26.0,48.87,1.89,807.91,14.0,46.34,2.02,10.71,11.53,4.17
2837475,1,0,1629.76,18.4,75.72,0.13,1647.91,7.37,75.77,0.05,1.07,1.09,1.41
2849125,1,0,722.58,27.25,41.32,1.97,713.46,30.25,41.0,1.72,6.36,23.62,9.9
2852862,1,0,983.52,16.42,53.56,0.15,986.3,10.1,53.6,0.06,4.01,7.67,6.53
2865774,2,0,1252.0,90.0,62.7,2.7,1257.75,77.37,64.0,2.52,2.33,18.5,7.98
2991448,1,0,1111.25,18.15,61.73,0.9,1105.98,7.57,61.11,0.19,4.76,8.16,8.24
2998253,1,0,1884.74,226.07,87.23,5.65,,,87.76,1.83,0.26,3.51,
3102384,5,1,,,124.3,1.3,2775.23,95.04,123.96,2.23,-0.14,21.43,
3102595,3,0,1071.0,17.0,52.2,1.66,1040.0,100.77,52.45,1.38,4.97,19.92,21.15
3112152,1,0,1221.49,54.12,65.13,2.12,1244.62,111.47,63.0,2.08,3.7,22.17,18.31
3112889,1,0,871.52,65.68,53.71,1.86,851.91,73.26,55.0,2.33,3.88,13.1,7.36
3115178,1,0,428.87,7.73,28.41,0.73,432.39,5.66,27.22,1.25,47.99,16.64,3.57
3123191,2,0,,,89.8,2.2,1694.06,108.31,88.64,1.58,0.84,3.65,5.87
3124465,3,0,795.0,2.0,46.0,1.56,814.02,40.48,,,2.98,7.81,8.16
3219634,3,0,1054.0,35.0,53.86,1.6,1017.71,35.02,54.66,1.28,4.86,12.57,14.82
3223000,1,0,2573.22,563.23,110.92,1.66,2791.12,688.62,116.0,2.63,0.18,2.3,10.74
3236382,2,0,1659.0,95.0,74.8,1.2,1433.18,202.7,78.11,2.65,1.34,3.03,4.15
3238211,3,0,720.0,11.0,42.44,1.45,729.86,26.69,41.1,1.58,7.8,13.56,11.91
3241299,3,0,1239.0,33.0,59.7,2.3,1170.32,124.76,57.76,1.8,1.37,1.93,6.27
3241581,1,0,2807.59,395.56,123.41,2.82,2816.79,659.32,123.19,1.99,0.46,4.54,32.49
3329196,1,0,435.09,31.15,29.6,1.19,433.13,6.91,28.81,1.12,43.8,7.93,21.09
3344897,2,0,874.0,56.0,46.5,0.8,891.74,54.67,47.85,1.21,4.58,7.91,5.46
3424541,1,0,769.63,10.21,41.29,0.12,774.7,6.9,41.29,0.17,4.32,3.47,1.41
3425564,3,0,714.0,5.0,38.5,5.24,666.96,76.65,38.24,1.04,7.02,6.0,6.05
3425851,5,1,2038.0,60.0,92.6,1.5,2001.95,74.76,92.75,1.38,0.61,7.81,12.92
3427720,1,0,2726.38,56.77,120.04,0.12,2715.82,23.82,120.07,0.04,0.2,2.34,18.58
3429205,1,0,371.04,4.54,24.3,0.1,370.22,1.43,24.83,0.18,65.09,4.91,4.27
3430893,1,0,1700.05,88.25,80.81,3.93,1662.61,95.63,78.11,2.33,1.93,8.75,15.93
3437637,1,0,834.62,45.39,48.08,2.0,842.98,303.16,45.24,0.57,-1.45,6.89,
3438633,1,0,964.99,37.23,55.72,2.22,985.88,54.56,55.76,1.63,4.6,11.19,14.84
3456181,2,0,921.0,30.0,52.0,0.8,965.89,8.66,52.21,0.06,3.95,3.04,2.93
3531558,5,1,,,86.8,2.2,1766.53,109.1,87.0,1.24,0.35,42.96,5.51
3534307,2,0,1436.0,74.0,78.2,1.0,1426.31,346.66,77.96,0.98,3.73,13.24,8.36
3544595,5,1,3366.0,81.0,145.77,0.45,3291.49,47.17,145.84,0.1,0.16,3.69,2.65
3545753,1,0,749.34,66.32,43.29,1.16,693.84,32.85,41.08,1.96,9.45,10.05,3.84
3547794,2,0,1190.0,129.0,67.7,1.8,1202.76,64.33,67.56,2.49,1.98,15.28,12.93
3632418,5,1,1153.0,32.0,60.86,0.55,1152.92,5.91,60.86,0.04,2.34,1.01,1.77
3633538,3,0,2500.0,200.0,119.05,3.91,,,119.43,0.17,0.02,1.2,
3633847,1,0,1139.08,88.45,61.15,1.01,1142.4,58.28,60.95,1.39,3.4,4.87,11.66
3633889,1,0,2010.37,59.72,97.46,4.47,2018.52,56.27,97.25,2.25,0.95,3.97,13.57
3640905,5,1,500.7,7.0,30.63,0.2,497.18,2.7,30.35,0.1,52.12,17.32,6.17
3642422,1,0,494.15,49.09,29.44,0.4,491.31,31.24,29.57,0.33,5.9,4.83,1.01
3643774,1,0,1566.58,52.52,76.42,0.31,1533.09,16.95,76.43,0.11,1.76,3.27,6.16
3656476,1,0,1932.4,23.74,93.3,0.08,1905.06,7.74,93.27,0.02,1.41,2.76,9.96
3657002,1,0,1600.23,94.8,80.1,1.02,1608.06,59.11,80.08,0.72,1.63,3.26,8.37
3661135,1,0,1005.61,30.57,54.96,1.59,1003.68,25.33,54.24,0.99,5.55,9.61,5.18
3662838,0,1,,,,,1289.5,334.87,65.49,2.39,1.46,36.16,1.49
3733735,1,0,2105.01,33.99,92.15,0.16,2051.61,16.94,92.31,0.1,0.98,1.56,5.49
3735871,1,0,2815.57,67.49,122.86,0.47,2772.68,61.22,122.84,0.13,0.32,2.93,5.6
3750375,3,0,544.0,12.0,31.16,4.62,550.82,30.95,29.0,1.47,6.89,2.75,1.25
3761010,3,0,1111.0,8.0,59.67,1.89,1142.4,159.12,58.87,4.08,3.67,22.73,6.54
3761840,1,0,646.54,44.29,34.67,1.03,587.87,35.21,34.25,1.11,9.83,9.95,5.89
3831992,8,0,206.87,1.28,14.57,0.02,210.24,4.01,14.32,0.33,184.62,9.09,4.26
3852594,3,0,895.0,58.0,53.48,1.57,892.29,7.98,51.82,0.36,5.22,14.44,4.81
3854781,1,0,1181.0,33.71,62.02,0.96,1169.7,38.32,61.99,0.63,5.29,12.95,17.09
3861595,12,1,,,,,565.27,3.16,33.0,0.65,10.61,40.93,0.75
3936658,3,0,554.0,13.0,36.66,5.72,565.52,22.62,36.0,1.51,7.32,9.16,2.25
3936993,3,0,1221.0,20.0,60.88,2.12,1017.78,197.61,60.38,1.25,3.55,10.45,5.3
3942719,1,0,786.27,20.33,45.46,1.21,777.24,15.61,45.45,1.07,5.46,7.98,5.67
3952307,1,0,853.02,56.24,51.34,1.11,836.27,22.54,51.68,1.89,5.31,6.1,5.58
3952580,1,0,627.9,18.37,36.48,0.44,640.66,16.57,36.48,0.4,7.11,4.39,1.24
3967430,2,0,1905.0,100.0,86.6,1.6,1834.47,14.58,87.42,0.65,0.94,2.52,8.51
3967859,1,0,1580.47,203.83,93.78,2.22,1588.41,134.9,93.71,2.31,1.2,6.98,9.1
4038445,1,0,492.8,8.32,31.44,0.47,501.44,6.5,31.24,0.55,30.31,18.57,3.22
4049576,1,0,953.58,125.51,53.26,3.31,957.77,70.26,52.0,2.07,4.43,14.06,11.22
4060815,5,0,333.0,11.0,22.33,0.56,338.88,3.36,22.21,0.14,110.62,37.4,7.26
4064447,1,0,287.33,21.58,19.17,0.88,286.81,6.53,19.1,0.37,39.83,15.61,7.12
4072740,1,0,261.38,3.41,18.35,0.06,261.31,1.04,18.29,0.08,196.25,3.16,5.46
4141376,5,1,2928.0,97.0,128.8,1.3,2913.8,81.77,128.94,0.6,0.12,10.61,7.81
4143755,5,1,1458.0,57.0,77.2,1.3,1416.99,27.02,77.15,0.26,1.66,28.78,12.92
4165030,1,0,1096.08,37.34,61.85,1.49,1097.68,26.21,62.03,1.83,4.82,16.5,16.2
4243623,1,0,493.55,10.97,31.94,1.2,495.37,9.25,31.78,0.41,45.88,12.03,8.09
4247542,1,0,1204.07,162.73,72.19,2.35,1234.21,90.72,,,2.56,17.73,25.02
4252818,2,0,1318.0,65.0,69.2,7.4,1317.92,59.1,70.59,1.41,4.99,14.34,48.27
4255487,3,0,300.0,6.0,22.22,5.04,300.85,5.6,21.0,0.22,5.84,2.46,0.36
4262040,6,1,,,,,689.05,7.14,40.78,0.15,12.44,22.39,5.59
4270687,3,0,1058.0,10.0,56.42,1.58,,,56.0,2.14,4.32,18.6,
4346201,1,0,956.14,42.8,55.32,0.43,963.29,13.15,55.33,0.16,4.41,3.96,6.53
4349452,5,1,2106.0,50.0,98.27,0.57,2096.29,41.66,98.02,0.26,-0.2,9.3,
4351319,1,0,385.51,5.0,24.49,0.12,385.14,1.27,24.95,0.24,78.36,3.79,5.19
4378838,1,0,395.5,10.83,24.15,0.77,394.35,9.4,23.95,0.45,28.8,9.84,3.59
4446300,1,0,844.08,29.49,50.02,0.47,851.47,22.54,50.0,0.56,7.82,6.94,5.84
4450844,6,1,,,,,1358.24,7.9,72.68,0.06,2.5,5.99,5.13
4457351,1,0,1088.1,40.07,61.02,2.55,1091.94,89.36,61.0,1.32,2.68,10.35,10.25
4464952,0,0,,,,,854.9,12.64,46.13,0.58,5.24,16.56,6.19
4465324,1,0,1736.02,67.97,86.27,1.46,1736.76,65.05,86.27,1.05,1.3,6.18,15.44
4465529,1,0,1389.69,67.23,72.66,1.05,1376.55,21.24,72.69,0.15,1.46,3.14,7.49
4484238,3,0,1955.0,120.0,91.95,2.51,1927.98,69.69,91.4,0.56,0.88,1.13,10.07
4543171,1,0,1484.42,70.71,71.22,1.97,1474.98,50.22,70.97,1.49,2.25,5.18,7.69
4554810,3,0,2202.0,82.0,104.76,3.31,2171.09,14.89,103.84,0.04,0.9,3.03,7.81
4554830,2,0,1751.0,42.0,85.6,1.2,1757.99,33.37,85.71,0.49,2.25,4.76,10.96
4571351,1,0,1293.04,149.29,79.19,4.31,1271.3,85.01,79.9,1.12,1.98,7.85,6.55
4571904,1,0,768.52,35.17,45.03,4.3,757.68,28.16,46.0,1.62,5.49,16.98,7.12
4574610,1,0,690.18,32.75,39.28,0.31,618.51,31.78,34.8,1.04,5.91,1.5,1.33
4577484,1,0,818.38,109.55,46.5,0.75,814.04,99.12,45.0,1.19,3.51,11.02,8.8
4586099,1,0,1127.66,36.62,61.82,0.31,1133.55,18.51,61.71,0.21,1.89,1.83,4.73
4638884,1,0,1203.15,18.33,60.73,0.19,1190.81,17.32,60.68,0.17,2.44,3.21,6.0
4641621,1,0,454.99,46.74,30.65,1.01,502.96,39.02,30.37,1.04,20.95,20.25,5.6
4646780,2,0,1104.0,76.0,59.3,1.8,1140.6,72.02,58.61,1.23,1.73,12.58,7.77
4672403,1,0,1105.8,49.86,60.54,0.65,1111.1,42.11,60.61,1.32,3.22,15.33,14.5
4739932,1,0,1139.15,96.14,60.56,1.53,1131.61,86.81,61.34,1.4,4.38,16.59,10.21
4755204,1,0,1350.68,41.3,70.35,0.79,1357.28,42.27,70.29,0.76,2.64,6.67,9.69
4756112,1,0,669.3,68.68,36.84,1.49,668.95,38.64,37.2,0.9,6.08,8.32,4.8
4841753,1,0,861.08,80.15,49.66,2.43,844.9,59.7,49.82,1.71,5.73,18.87,12.29
4842436,1,0,1338.96,183.23,72.55,3.09,1305.37,176.92,72.6,1.31,3.43,12.35,14.76
4846457,1,0,697.15,60.54,42.07,2.82,712.82,39.53,41.93,1.21,6.19,10.79,1.25
4859338,3,0,350.0,50.0,26.67,4.01,500.57,7.73,27.24,0.34,9.57,2.62,0.94
4914423,5,1,1663.0,56.0,81.5,1.6,1713.31,32.19,82.12,0.47,0.75,34.63,15.53
4914923,1,0,690.18,32.75,39.28,0.31,1819.65,9.19,88.69,0.03,1.32,2.01,3.56
4915148,1,0,567.16,8.85,35.35,0.28,567.41,6.87,35.37,0.31,51.2,6.4,11.87
4918355,2,0,401.0,7.0,27.1,0.3,373.43,3.26,24.37,0.43,124.47,24.62,45.57
4931390,2,0,2093.0,78.0,92.6,1.3,2037.82,23.03,92.9,0.15,0.98,2.09,7.2
4947253,1,0,920.82,47.53,51.55,1.21,918.75,51.47,51.0,2.0,7.16,11.5,5.01
5002605,3,0,818.0,8.0,48.47,1.96,828.11,94.05,49.14,1.83,5.27,14.51,8.85
5021689,1,0,1182.91,36.54,63.5,0.23,1173.96,13.1,63.41,0.1,4.08,2.8,4.05
5033245,1,0,423.67,7.39,26.52,0.26,423.61,6.22,26.06,1.01,56.18,10.34,16.84
5042210,6,1,,,,,1392.33,29.16,67.7,0.85,2.06,33.7,15.75
5084157,1,0,1792.5,44.17,87.73,3.29,1824.35,53.16,87.71,1.27,1.64,17.15,6.61
5088536,5,1,,,109.6,3.1,2397.68,59.14,109.8,1.49,-0.46,26.86,
5094751,5,1,1745.0,117.0,91.1,2.3,1770.38,115.95,90.92,0.71,1.24,32.42,8.53
5095159,1,0,580.82,91.44,34.99,0.24,584.78,41.14,35.03,0.15,7.87,9.47,2.67
5095850,2,0,791.0,37.0,46.7,3.2,793.29,20.75,46.69,1.6,7.3,12.48,2.08
5105070,4,0,1154.8,2.2,61.93,0.47,,,63.0,2.32,1.72,15.49,
5108214,5,0,703.0,35.0,41.34,0.67,694.36,10.85,40.52,0.11,8.75,0.86,1.79
5110725,1,0,318.0,5.68,21.16,0.29,317.1,3.3,20.16,0.47,130.49,9.36,5.19
5112169,3,0,706.0,25.0,39.11,1.55,700.0,29.71,,,6.86,8.93,5.83
5183581,3,0,923.0,35.0,53.34,1.56,940.47,22.58,52.91,1.7,3.7,2.79,5.23
5184732,2,0,2068.0,47.0,95.7,1.3,2101.36,5.18,95.7,0.02,0.92,0.76,2.49
5214711,1,0,1001.63,124.28,60.17,2.72,952.74,133.38,60.0,1.72,2.66,10.69,3.57
5252847,0,0,,,,,1544.32,72.56,75.0,4.15,1.54,6.26,14.54
5253542,1,0,2393.14,147.55,108.07,1.82,2378.95,579.13,108.08,0.84,0.89,6.79,24.24
5265656,1,0,556.2,120.1,34.52,0.82,555.04,48.96,34.71,1.43,2.92,4.0,1.98
5309966,2,0,1498.0,59.0,73.2,2.0,1494.03,106.74,73.41,1.49,3.42,7.24,30.41
5344612,1,0,1279.6,109.4,65.68,2.72,1549.85,75.99,67.0,1.5,-1.52,16.34,
5353186,1,0,879.04,26.01,47.54,1.35,874.85,20.18,47.25,0.83,8.35,12.28,8.06
5371516,1,0,1013.21,31.52,55.35,0.29,1014.63,8.9,55.39,0.09,2.85,1.3,7.01
5390438,1,0,299.57,5.12,21.18,0.39,299.72,3.96,21.11,0.4,200.57,9.05,9.75
5394680,3,0,490.0,22.0,28.21,3.3,,,27.31,1.19,8.34,6.45,
5429911,1,0,455.04,25.05,27.92,0.84,453.78,26.21,28.0,0.64,6.26,2.03,1.15
5431016,1,0,982.26,102.61,48.84,0.32,821.69,30.93,48.98,0.11,3.8,7.15,3.0
5431807,1,0,443.04,8.57,28.36,0.18,444.38,5.58,28.55,0.79,18.16,6.64,6.2
5450445,1,0,1077.05,43.62,57.31,0.22,1100.65,19.55,57.38,0.14,2.59,3.03,2.26
5468089,2,0,1123.0,36.0,57.2,0.9,1128.91,37.71,57.02,0.77,3.31,4.19,11.48
5511081,5,1,,,63.3,3.4,1138.08,31.7,63.05,0.53,1.02,40.52,3.11
5512589,1,0,1304.71,27.06,68.08,0.18,1289.47,12.61,68.08,0.05,3.17,3.96,5.17
5513648,5,1,,,78.6,3.7,1636.87,24.41,77.23,1.28,0.66,9.02,20.98
5514383,5,1,,,113.3,2.0,,,113.38,2.23,0.46,8.5,
5516982,1,0,1705.58,44.39,84.16,0.39,1687.61,22.97,83.94,0.17,1.24,2.88,9.0
5523099,1,0,732.63,31.53,42.62,1.43,729.43,21.85,41.91,1.53,11.17,15.66,6.89
5530375,1,0,549.9,24.79,35.17,0.86,552.03,21.42,35.41,0.81,13.58,4.63,3.68
5543462,1,0,1768.81,287.75,92.7,5.21,1856.08,238.82,91.48,1.96,1.19,10.57,34.7
5561278,5,1,1023.0,36.0,56.2,1.7,1013.85,28.77,56.51,0.76,3.48,28.89,8.24
5596656,2,0,277.0,6.0,20.3,0.4,277.24,1.07,21.0,0.11,95.17,2.77,4.31
5597743,3,0,1013.0,10.0,54.32,1.47,,,54.0,2.1,4.57,15.71,
5603483,2,0,324.0,8.0,22.0,0.3,323.87,1.66,21.15,0.38,302.92,9.67,11.89
5607242,1,0,676.12,7.61,40.63,0.07,673.99,2.58,40.6,0.05,11.59,8.61,6.34
5629080,1,0,428.63,8.09,27.78,0.24,428.71,6.28,27.64,0.4,41.28,5.23,4.84
5636956,1,0,1013.3,38.44,55.24,1.42,1016.49,35.78,54.94,1.23,4.66,8.61,9.6
5683538,1,0,683.72,119.5,41.98,2.38,681.5,24.93,41.98,0.56,-1.74,18.43,
5686856,2,0,1081.0,29.0,62.3,1.7,1082.3,25.58,62.46,1.52,6.93,6.29,25.11
5689219,1,0,1299.95,118.31,66.4,1.61,1311.95,105.78,64.23,2.38,0.66,1.49,1.94
5689820,2,0,695.0,15.0,41.0,0.5,688.66,2.61,41.21,0.03,18.28,13.53,5.67
5696625,3,0,696.0,4.0,39.24,3.22,666.3,60.54,38.0,1.2,7.63,13.52,7.39
5723165,1,0,572.37,7.93,34.5,0.39,574.8,1.83,35.14,0.25,18.21,6.8,3.5
5771915,3,0,1496.0,14.0,68.79,2.0,1516.31,116.54,68.15,3.28,2.62,9.12,12.67
5773155,1,0,1186.8,47.75,61.13,1.88,1183.24,0.0,60.94,2.3,2.43,5.0,5.09
5773345,1,0,1103.77,15.71,57.55,0.09,1099.18,5.01,57.51,0.04,2.88,1.69,2.53
5774694,2,0,,,140.2,4.0,,,140.0,1.06,0.07,0.76,
5780885,5,1,,,56.4,1.7,1119.55,34.69,57.0,2.16,2.84,53.35,8.82
5791521,3,0,642.0,44.0,33.8,4.21,623.7,44.56,33.95,1.03,5.25,4.48,2.64
5814512,3,0,995.0,21.0,53.35,1.66,986.29,72.95,50.31,2.48,3.66,12.3,8.14
5818478,3,0,420.0,10.0,27.3,2.32,420.66,10.59,25.41,1.3,45.19,14.48,11.37
5821557,0,0,,,,,731.87,59.31,39.76,1.26,10.16,13.95,7.72
5822889,1,0,300.25,7.4,19.71,0.13,289.14,8.27,20.1,0.11,19.2,13.87,0.83
5856836,3,0,1588.0,4.0,89.35,2.8,1831.58,216.68,88.02,2.31,0.75,8.8,27.01
5866724,5,1,1880.0,60.0,89.56,0.48,1835.07,45.09,89.6,0.42,1.21,8.82,11.45
5871558,3,0,738.0,17.0,45.47,1.52,775.15,42.28,44.0,1.63,5.98,4.09,3.04
5892169,1,0,494.0,9.7,29.75,0.48,493.8,5.94,29.67,0.36,15.03,3.46,2.73
5897826,0,1,,,,,991.88,50.26,53.79,1.07,4.39,87.69,4.89
5905822,6,1,,,,,1674.97,22.37,82.07,0.19,1.69,9.66,11.73
5939450,2,0,605.0,22.0,33.9,0.3,575.21,23.43,33.93,0.45,6.85,1.35,2.01
5950854,1,0,1924.54,32.72,96.86,0.19,1927.84,20.29,96.87,0.1,1.12,7.88,27.76
5955122,1,0,860.14,9.56,49.21,0.56,861.29,2.84,48.34,0.14,5.67,1.84,2.78
5961597,1,0,1261.85,74.0,59.76,1.3,1256.07,51.71,60.0,2.4,2.34,4.61,8.28
6034893,1,0,335.79,10.75,20.9,1.1,336.18,7.18,21.01,0.6,5.75,3.97,0.87
6035199,1,0,326.49,11.1,23.74,0.83,329.67,5.71,23.85,0.64,87.07,8.34,6.19
6047087,1,0,1967.06,124.44,93.52,1.25,1955.72,77.13,93.69,1.3,1.45,5.63,22.85
6049366,1,0,1083.24,127.17,60.36,3.95,1081.25,75.19,60.5,2.19,4.53,9.58,12.78
6062024,3,0,1256.0,13.0,57.64,1.57,1215.11,,,,1.78,19.53,31.26
6064910,2,0,721.0,43.0,43.9,0.8,756.2,8.15,44.0,0.26,7.17,16.69,3.3
6106120,2,0,593.0,28.0,35.1,0.6,,,38.44,1.02,12.74,210.04,
6106415,2,0,2260.0,53.0,104.1,0.3,2243.94,7.53,104.26,0.03,0.79,0.36,3.16
6116048,1,0,2102.1,24.88,100.89,0.09,2088.16,5.98,100.88,0.02,1.01,0.85,10.82
6119013,2,0,406.0,10.0,26.1,2.4,404.9,7.72,26.29,0.91,22.84,10.65,4.21
6129877,1,0,1939.25,119.33,92.94,2.67,1957.86,86.81,93.25,1.48,1.08,3.41,15.58
6131150,3,0,794.0,36.0,42.44,5.74,787.07,36.48,45.37,1.72,5.72,6.18,4.63
6145937,1,0,653.56,16.15,41.34,1.07,653.63,7.92,43.04,0.9,5.64,4.54,3.56
6191340,0,0,,,,,823.36,112.21,42.0,1.85,4.49,19.69,3.64
6196457,5,1,1299.0,53.0,66.6,1.1,1286.63,22.69,66.75,0.27,2.82,18.66,11.11
6225718,2,0,2301.0,40.0,105.8,0.4,2320.9,8.32,105.81,0.03,0.78,0.44,10.18
6232600,1,0,1933.0,95.37,94.63,1.0,1886.66,103.55,95.48,1.58,0.9,1.39,8.86
6268607,3,0,668.0,17.0,41.27,1.35,676.82,15.33,40.96,1.25,7.28,2.29,2.12
6268648,5,1,,,88.9,2.0,1812.03,149.6,88.2,2.32,0.79,15.67,31.63
6271551,3,0,1106.0,15.0,61.11,2.07,1142.34,95.3,60.33,2.32,3.33,12.29,13.36
6278762,6,1,,,,,4378.96,212.28,179.46,0.32,0.05,0.58,11.25
6286450,0,0,,,,,1659.93,539.82,80.76,2.37,1.1,15.99,3.94
6287060,1,0,1600.91,207.44,80.15,2.24,1610.6,186.83,80.3,1.51,1.17,4.75,9.76
6289367,3,0,541.0,13.0,31.8,4.27,533.89,11.71,31.6,0.61,15.6,3.08,2.33
6290627,1,0,319.91,6.92,22.34,0.18,326.02,7.27,22.23,0.34,110.78,8.42,5.76
6308642,1,0,730.73,23.49,42.51,0.4,731.09,25.43,42.32,0.9,9.94,6.9,7.45
6313425,1,0,628.95,9.14,37.18,0.36,626.74,5.17,37.0,0.16,10.85,16.11,2.44
6359801,3,0,1245.0,22.0,63.99,1.86,1241.09,95.01,68.7,2.46,2.15,3.74,4.09
6363365,2,0,1629.0,80.0,86.3,1.4,1623.54,74.43,86.37,0.88,2.39,10.86,71.81
6363641,3,0,1223.0,8.0,66.68,1.92,1209.1,138.88,65.01,1.71,3.15,14.42,12.75
6370489,1,0,913.54,17.11,52.17,0.31,913.79,7.59,50.38,0.22,5.41,1.12,3.32
6387969,0,0,,,,,1256.48,52.14,66.37,0.52,2.22,20.19,8.28
6421967,2,0,2316.0,156.0,103.9,2.2,2266.19,358.15,105.57,1.05,0.42,6.89,2.47
6430804,1,0,363.39,9.76,25.29,3.59,365.08,4.87,25.63,0.59,98.1,13.78,8.7
6442183,1,0,690.18,32.75,39.28,0.31,1173.59,3.68,64.0,0.06,3.62,0.93,3.1
6448798,2,0,741.0,37.0,42.9,1.5,740.23,35.06,42.9,1.79,4.01,11.59,8.36
6448890,5,1,244.3,3.4,17.4,0.24,246.79,1.11,17.35,0.1,238.28,39.46,4.97
6450651,2,0,1131.0,69.0,64.2,2.9,1118.0,56.46,63.89,1.86,5.66,6.12,18.6
6462863,0,1,,,,,2097.16,95.63,94.0,2.22,1.17,32.96,52.79
6470149,5,0,118.2,3.7,9.59,0.04,116.15,1.77,9.46,0.2,202.33,76.97,5.51
6505044,2,0,302.0,6.0,20.7,0.3,302.61,4.98,20.64,0.47,127.08,8.37,4.23
6508366,1,0,962.77,11.46,51.73,0.08,968.36,4.13,51.68,0.05,2.69,1.39,1.51
6520835,1,0,893.55,45.79,49.84,0.52,887.09,35.06,49.72,1.13,4.94,3.46,3.87
6521045,5,1,1502.0,31.0,77.0,1.1,1496.32,19.42,76.97,0.1,2.01,12.17,14.12
6528464,5,1,1380.0,56.0,75.4,1.4,1410.47,37.73,75.41,0.33,0.86,14.72,21.18
6529109,1,0,1140.21,32.58,60.1,0.57,1134.49,29.07,59.86,0.55,5.17,9.24,10.85
6530901,1,0,1601.8,176.42,78.58,0.78,1573.99,161.12,78.0,1.56,1.52,4.25,12.38
6531928,1,0,456.96,9.82,31.38,0.41,457.54,2.76,30.88,0.19,31.95,7.02,3.55
6587236,2,0,481.0,25.0,32.1,1.9,485.12,30.4,31.74,1.49,17.79,9.33,3.72
6592305,1,0,837.45,33.36,46.86,0.7,837.12,20.36,46.85,0.5,8.13,4.99,5.3
6593461,2,0,1927.0,338.0,90.8,2.0,1860.38,249.26,90.56,3.27,0.52,11.9,10.89
6593620,1,0,1274.07,85.1,67.67,1.75,1267.5,159.24,66.0,1.53,1.7,11.92,1.74
6603624,1,0,2382.92,32.1,110.32,0.1,2369.52,7.49,110.32,0.01,0.9,1.49,8.55
6605673,1,0,1246.17,90.08,68.07,0.82,1241.04,90.56,68.05,0.63,3.31,8.87,8.53
6612225,1,0,1113.11,29.45,58.9,2.61,1110.42,23.79,58.86,1.74,3.6,4.94,8.61
6612869,0,0,,,,,1191.09,65.75,59.25,2.58,2.99,9.76,10.15
6627507,0,0,,,,,281.02,33.65,18.05,0.27,66.01,94.7,2.54
6671492,1,0,746.6,47.87,42.1,0.74,728.26,24.61,41.94,0.78,9.38,13.78,10.26
6677144,0,0,,,,,1632.08,88.21,82.01,3.55,3.98,12.38,33.48
6679371,2,0,980.0,29.0,50.2,0.7,991.02,5.37,50.73,0.03,3.3,1.13,1.65
6688822,1,0,827.06,48.55,47.05,0.72,818.31,28.57,45.84,1.0,4.57,3.76,3.82
6689943,1,0,1679.6,66.36,80.82,1.74,1685.87,88.23,80.7,1.68,1.36,4.72,5.92
6693861,1,0,786.14,10.44,47.3,0.18,784.74,4.18,47.0,0.21,8.09,14.65,4.04
6719212,0,0,,,,,1265.15,70.92,66.4,1.46,3.87,16.1,33.42
6761569,3,0,957.0,18.0,55.57,1.58,994.28,49.72,54.89,0.61,3.82,3.22,5.72
6766513,1,0,873.8,21.45,50.67,0.46,855.34,13.13,50.44,0.18,5.04,13.45,5.61
6776673,10,0,,,36.7,0.18,604.12,16.52,37.21,1.04,14.69,8.74,3.17
6777146,3,0,1869.0,49.0,90.72,2.54,1893.52,13.77,89.31,0.44,0.92,12.14,16.95
6784857,4,0,1241.9,1.8,63.7,0.39,1207.22,60.18,62.68,0.68,2.8,13.12,10.92
6786176,0,0,,,,,2075.8,311.27,93.86,3.37,1.19,9.73,26.15
6802438,1,0,567.65,14.82,34.56,0.18,563.12,3.54,35.57,0.18,9.01,7.24,1.93
6806100,1,0,909.35,176.55,45.82,2.05,907.67,51.75,45.0,1.73,3.62,14.11,7.48
6837853,1,0,1875.48,140.77,89.31,3.97,1822.18,185.57,89.51,1.67,2.4,10.56,10.29
6848299,1,0,949.14,28.46,56.46,2.65,951.47,49.21,47.98,0.65,6.43,12.29,8.56
6853020,1,0,1017.23,96.99,54.2,1.79,1023.26,80.67,52.59,2.17,1.53,3.31,4.36
6863041,1,0,791.23,41.06,42.9,0.58,767.62,18.69,40.83,0.32,7.72,13.36,9.63
6881330,3,0,1343.0,15.0,83.48,5.2,1364.33,96.67,,,2.18,10.56,8.23
6933899,1,0,1384.7,15.41,72.14,0.07,1385.36,5.11,72.14,0.02,2.28,2.46,2.54
6947945,1,0,730.51,15.56,43.66,1.42,732.48,16.19,44.09,0.96,9.35,8.5,3.11
7009852,3,0,644.0,23.0,39.26,7.26,651.08,11.87,38.96,0.58,18.03,19.75,9.39
7019341,2,0,1629.0,84.0,81.0,3.6,1670.24,86.05,82.0,1.89,2.16,15.78,48.64
7038145,1,0,751.0,43.54,42.46,1.2,769.73,22.04,42.58,0.99,9.57,15.29,7.66
7051180,5,1,681.0,19.0,40.05,0.54,668.09,11.79,39.9,0.85,7.49,40.89,3.3
7103006,1,0,1168.4,15.1,59.6,0.09,1174.58,6.09,59.66,0.04,1.52,1.29,1.22
7106245,1,0,2440.88,55.9,111.34,0.17,2417.59,24.96,111.31,0.11,0.56,7.31,8.3
7107778,1,0,538.95,10.64,31.94,0.43,537.9,3.76,31.44,0.18,12.72,13.07,4.95
7133688,1,0,1133.73,152.2,59.22,2.03,1146.52,71.36,59.84,1.53,2.91,9.55,15.48
7174470,1,0,930.09,82.1,47.14,1.17,908.72,92.74,47.13,1.22,5.35,9.22,7.19
7174707,1,0,816.14,9.1,47.32,0.07,809.41,2.92,47.3,0.06,10.23,16.8,10.03
7175594,0,0,,,,,353.43,24.88,26.83,1.09,11.15,9.58,0.83
7199397,5,1,643.0,17.0,38.63,0.68,642.74,5.53,38.28,0.24,9.88,9.93,7.39
7205315,3,0,1250.0,34.0,66.66,2.68,1219.34,57.12,67.07,1.41,2.46,9.64,4.04
7206837,1,0,1634.95,27.89,79.16,0.11,1617.51,12.61,79.07,0.06,1.43,2.94,7.3
7215603,5,1,,,82.4,1.1,1707.35,53.24,83.81,2.03,1.34,15.43,14.53
7216846,1,0,482.56,14.95,28.64,0.33,486.55,3.92,28.77,0.11,9.12,11.22,1.04
7218053,2,0,699.0,38.0,40.5,2.0,725.87,26.39,40.02,1.26,5.21,1.01,1.3
7219761,0,0,,,,,1022.16,11.84,57.34,0.26,5.72,2.72,4.01
7255919,3,0,491.0,23.0,30.0,5.86,497.13,13.45,30.34,1.63,16.7,22.85,17.56
7264595,1,0,543.25,45.73,36.3,2.57,549.1,25.16,36.62,0.82,13.6,11.54,3.2
7271556,0,0,,,,,781.2,36.38,47.94,1.77,4.85,13.76,17.57
7272437,3,0,1086.0,17.0,64.17,1.82,1136.8,25.71,61.21,1.56,3.41,12.49,11.69
7277317,5,1,533.0,15.0,33.0,0.72,526.78,3.82,32.75,0.7,40.77,168.79,5.15
7282890,1,0,822.44,22.87,45.48,0.54,851.37,6.0,45.42,0.18,3.71,1.51,1.58
7296438,1,1,1845.52,22.22,88.74,0.11,1841.72,7.53,88.73,0.04,1.44,3.65,4.25
7341231,1,0,690.18,32.75,39.28,0.31,394.12,2.68,28.86,0.15,45.35,13.87,28.15
7373873,3,0,1010.0,13.0,58.67,1.71,1050.67,117.76,57.64,2.41,1.58,5.56,14.24
7376493,1,0,1336.27,49.14,75.17,1.13,1337.3,88.99,75.18,0.7,2.68,14.39,13.09
7383120,1,0,1787.2,91.3,83.41,4.18,1780.96,122.51,85.49,3.21,1.85,8.21,11.32
7386523,1,0,911.99,66.36,48.75,3.07,,,44.2,2.33,5.61,16.7,
7429287,1,1,1346.77,48.3,71.24,1.21,1335.59,40.36,71.12,0.6,3.43,14.92,16.14
7439300,3,0,755.0,29.0,42.39,1.16,749.41,64.09,41.59,1.39,7.86,11.63,8.5
7448374,1,0,774.16,32.43,44.41,0.55,777.84,31.99,43.78,1.0,8.38,4.18,7.88
7449136,5,1,,,76.4,1.4,1525.32,71.18,77.3,1.1,1.48,18.87,17.73
7465072,2,0,,,68.8,3.4,1397.81,86.87,67.85,2.97,1.2,6.33,19.69
7500061,3,0,1336.0,15.0,64.01,1.77,1256.87,156.46,63.64,1.29,3.15,13.2,41.73
7510397,3,0,1196.0,95.0,62.62,1.36,1183.43,7.08,62.34,0.04,1.11,0.54,1.75
7529180,1,0,1911.94,59.19,86.43,1.29,1898.3,42.0,85.91,0.9,0.95,1.06,6.71
7530690,2,0,2175.0,117.0,97.6,2.7,2184.06,142.24,98.86,2.83,0.82,3.29,12.43
7534011,1,0,1022.37,33.1,57.21,1.62,1040.98,31.51,55.38,1.19,2.86,6.25,14.8
7582689,6,1,,,,,1321.09,86.22,70.5,1.27,2.44,31.0,10.71
7584900,1,0,322.99,3.65,21.8,0.27,323.34,1.12,21.76,0.06,145.92,22.61,18.63
7591963,1,0,1107.08,66.02,59.88,1.7,1090.5,53.54,59.23,1.21,4.86,13.36,9.14
7598321,3,0,1459.0,11.0,85.0,5.27,1511.18,150.83,85.98,1.15,2.2,10.44,12.38
7611858,1,0,1556.41,282.9,75.25,3.44,1392.09,240.85,74.25,2.28,2.06,10.23,7.96
7622208,2,0,1071.0,37.0,59.2,1.4,1070.95,63.34,63.0,1.68,3.12,18.38,25.02
7628676,1,0,478.64,14.23,29.24,0.43,477.38,14.25,28.47,0.51,31.03,7.52,7.27
7668623,1,0,806.94,29.59,45.66,0.6,815.31,11.1,45.83,0.26,3.33,1.99,1.59
7669332,3,0,463.0,7.0,31.55,4.3,504.29,20.81,,,8.59,5.21,2.11
7670943,5,1,1895.0,73.0,88.6,1.3,1850.3,59.04,88.72,0.25,1.17,8.09,11.27
7680114,1,0,1709.99,20.42,85.17,0.08,1696.99,12.75,85.18,0.04,1.51,4.19,5.45
7700968,1,0,2069.66,425.84,101.9,4.99,2072.65,0.0,101.35,2.06,0.76,4.9,4.9
7708535,3,0,932.0,21.0,57.5,12.27,930.73,26.91,,,7.36,19.46,31.06
7730747,0,1,,,,,805.97,54.79,47.01,1.26,5.34,242.24,2.24
7739672,1,0,1352.23,209.7,66.02,1.91,1347.76,205.51,65.65,0.94,1.58,9.07,6.18
7747078,1,0,690.18,32.75,39.28,0.31,942.71,4.21,52.13,0.12,4.37,2.15,3.57
7771282,1,0,1459.16,67.74,72.31,0.2,1417.27,24.07,72.4,0.1,1.97,7.32,10.81
7799349,1,0,569.66,7.04,33.3,0.32,567.87,2.0,33.98,0.09,19.42,2.71,3.21
7799430,1,0,467.54,8.87,31.12,0.33,468.83,6.13,29.83,1.1,52.41,7.72,7.63
7800289,1,0,586.62,14.48,33.6,0.15,590.4,4.19,34.0,0.32,8.5,2.53,1.43
7833440,1,0,1117.07,104.76,66.22,1.04,1115.8,81.13,66.3,0.94,3.04,9.15,8.58
7868937,0,0,,,,,768.58,143.98,42.23,1.75,8.19,18.5,9.03
7870112,1,0,1422.54,102.62,69.44,6.3,1368.88,173.98,70.6,2.2,2.12,8.66,4.87
7871531,1,0,3512.04,62.51,151.19,0.38,3455.32,49.82,151.2,0.06,0.13,1.87,4.69
7875020,0,0,,,,,,,88.0,1.61,3.4,10.42,
7880676,1,0,1025.48,73.31,53.85,1.63,1067.82,52.38,55.1,1.43,-2.36,21.95,
7910848,1,0,1279.57,336.76,73.05,2.73,1522.98,526.53,73.0,1.97,1.82,9.8,7.68
7914731,1,0,583.32,54.67,34.57,2.41,586.64,33.53,34.88,0.73,11.9,15.64,6.69
7938112,2,0,1196.0,82.0,62.5,2.0,1185.39,138.0,62.37,2.2,2.58,9.59,24.69
7940546,2,0,1059.0,25.0,58.5,0.5,1093.46,5.5,58.93,0.03,2.7,0.44,2.18
7970740,2,0,,,173.6,4.1,4079.98,56.07,173.18,0.03,0.06,0.53,2.99
7976303,1,0,869.62,23.66,51.31,0.5,870.75,5.26,49.31,0.09,6.04,1.49,3.41
7989422,0,0,,,,,670.6,34.0,41.11,0.22,6.36,23.75,4.92
8006161,2,0,3481.0,133.0,149.3,1.8,3473.11,22.04,149.4,0.03,0.15,0.58,1.95
8012842,1,0,2000.35,317.49,95.84,3.97,,,95.68,1.17,0.85,5.99,
8013439,6,1,,,,,1778.51,48.17,85.68,0.56,1.27,6.16,10.67
8016496,1,0,1031.95,100.4,53.51,3.75,1045.92,81.21,54.54,1.37,3.42,11.66,6.94
8018599,1,0,440.3,6.6,27.98,0.26,444.98,5.11,28.01,0.06,10.64,6.53,1.09
8019508,1,0,644.61,42.81,38.98,0.41,646.43,52.25,37.58,0.91,10.69,5.66,8.98
8026226,1,0,564.47,6.78,34.34,0.16,562.58,6.54,,,10.84,0.86,1.76
8027956,1,0,1189.19,85.48,65.28,2.13,1207.13,77.76,64.57,1.65,2.77,17.13,14.47
8045442,1,0,482.66,48.65,31.92,0.7,527.3,52.63,31.91,0.68,6.88,4.45,4.75
8077137,5,1,1324.0,39.0,68.8,0.64,1303.77,19.85,68.78,0.13,2.79,14.06,11.5
8106950,1,0,1147.03,103.95,62.06,6.1,1163.65,65.04,64.83,1.45,3.91,15.93,6.73
8114155,1,0,1382.16,151.12,73.68,3.02,1367.65,92.88,73.56,0.86,2.53,11.61,5.8
8114876,3,0,554.0,13.0,34.06,3.05,531.03,37.99,35.56,1.55,13.93,10.33,7.58
8150065,1,0,1875.02,62.65,89.06,0.36,1873.81,30.31,89.05,0.14,1.25,6.69,10.46
8165738,3,0,1553.0,26.0,84.83,2.32,1575.38,132.94,82.0,2.73,1.78,13.78,63.39
8172589,2,0,776.0,72.0,46.7,2.3,813.36,30.91,48.0,0.89,4.8,17.61,29.11
8174170,2,0,813.0,32.0,46.3,2.6,814.0,59.22,46.07,1.41,6.76,17.95,9.65
8174981,1,0,993.41,62.9,53.74,1.01,997.35,37.32,54.0,0.91,6.57,8.22,14.07
8176564,6,1,,,,,1511.85,11.08,77.75,0.05,2.59,5.44,11.46
8179536,1,0,2064.15,32.08,95.2,0.14,2046.18,19.07,95.12,0.14,0.86,2.05,9.0
8179643,1,0,1029.09,47.93,56.93,3.01,1035.76,26.81,58.0,1.77,2.8,9.94,4.83
8179973,5,0,341.8,6.4,22.93,0.13,341.73,1.61,22.93,0.11,86.22,4.89,4.34
8216936,1,0,1118.59,58.68,56.68,7.22,1120.81,78.84,57.0,1.81,1.86,4.97,3.53
8228742,1,0,1175.39,15.7,62.05,0.07,1177.94,8.57,62.07,0.04,2.71,2.02,2.86
8241455,1,0,713.22,59.16,41.89,0.72,702.0,50.59,41.89,0.62,6.33,5.51,5.01
8243381,3,0,929.0,18.0,50.0,1.53,927.7,48.96,49.0,1.79,5.68,12.49,8.61
8249189,1,0,1402.42,95.87,67.6,7.89,1324.91,65.87,67.83,1.93,1.63,3.24,8.1
8262795,0,0,,,,,1784.07,75.57,84.5,1.73,1.84,7.88,14.77
8279146,3,1,1295.0,18.0,67.22,2.88,1321.08,123.5,67.72,2.03,2.16,9.77,9.55
8289241,1,0,1817.12,122.91,95.98,4.16,1796.72,118.84,95.88,1.55,1.15,6.05,15.47
8292840,5,1,1983.0,37.0,92.85,0.35,1958.86,45.41,92.89,0.28,1.25,5.85,14.15
8298626,1,0,1896.02,105.05,91.51,1.64,1851.42,108.87,91.48,0.96,0.83,2.63,31.87
8321567,1,0,1304.98,184.76,70.85,0.76,1317.88,213.91,70.99,0.45,2.56,7.99,9.81
8346342,4,0,915.8,0.8,49.37,0.3,877.84,4.49,48.82,0.06,4.64,2.12,2.38
8349582,5,1,1677.0,90.0,83.6,1.4,1679.21,41.62,83.34,0.15,1.5,32.53,3.56
8349736,3,0,736.0,11.0,42.8,3.85,771.52,31.77,47.0,1.48,2.18,1.69,2.23
8360349,1,0,739.64,18.9,40.76,0.27,725.15,27.55,41.15,0.87,6.57,0.27,7.94
8367710,1,0,1032.56,27.58,55.61,0.47,1055.18,14.7,55.78,0.19,2.16,3.3,1.74
8377423,2,0,1005.0,102.0,52.7,3.2,1031.78,121.37,51.0,1.94,3.98,13.22,8.84
8379927,2,0,2868.0,73.0,120.5,1.0,2769.03,10.03,120.28,0.04,0.27,0.3,5.96
8391021,2,0,1595.0,45.0,79.7,1.4,1572.06,59.7,79.67,0.72,2.15,5.2,20.08
8394589,1,0,2385.97,41.71,109.44,0.2,2360.2,23.77,109.43,0.08,0.74,2.66,14.76
8408931,1,0,578.34,44.76,33.93,0.42,586.73,46.25,33.0,1.36,11.3,5.42,2.74
8414062,1,0,1130.26,194.2,70.48,6.38,1140.38,105.77,67.3,1.32,1.62,7.74,8.69
8416311,1,0,875.15,40.25,48.88,1.78,863.39,34.85,48.42,1.19,3.51,3.94,2.43
8420801,2,0,1287.0,86.0,67.4,1.8,1139.3,114.55,66.0,1.08,2.37,9.26,12.3
8424992,1,0,2525.04,76.71,120.91,0.3,2527.63,41.07,120.94,0.08,0.47,4.84,12.28
8435400,2,0,805.0,33.0,44.6,1.8,808.41,50.45,44.51,1.43,5.16,13.1,6.69
8478994,5,1,,,178.7,1.4,4608.96,225.77,178.69,0.44,0.05,2.37,5.14
8491374,2,0,1022.0,94.0,57.5,2.2,1041.42,73.78,57.27,2.31,2.96,6.38,6.79
8493735,1,0,620.15,40.79,38.5,1.15,617.53,24.0,38.42,1.92,9.12,4.12,4.49
8493800,1,0,1832.58,155.01,83.23,1.45,1835.58,534.91,83.15,1.17,0.91,7.01,7.31
8494142,5,1,1133.0,81.0,61.8,0.76,1163.66,30.84,62.03,0.59,3.56,23.87,9.7
8499940,1,0,1300.64,60.12,69.49,1.05,1313.4,60.2,69.29,0.47,3.89,14.16,20.83
8516041,2,0,1867.0,124.0,96.3,2.9,,,95.76,3.85,0.51,6.97,
8524425,2,0,1081.0,28.0,59.4,0.6,1084.55,5.35,59.16,0.12,4.62,3.5,3.01
8547279,2,0,383.0,32.0,25.6,1.1,386.16,48.52,25.37,0.7,40.6,10.22,10.14
8554498,5,1,1153.0,76.0,61.98,0.96,1168.98,29.35,61.89,0.24,1.32,17.89,3.68
8561221,1,0,489.61,5.71,29.77,0.07,492.84,2.54,29.74,0.03,7.48,3.48,1.13
8574769,1,0,1321.78,65.32,71.28,0.56,1332.81,60.46,71.45,0.4,3.49,10.26,12.1
8579578,1,0,958.39,35.63,50.34,0.55,960.27,8.78,50.24,0.18,2.39,1.34,1.36
8607720,5,0,159.0,2.4,12.86,0.06,162.78,2.22,12.76,0.08,152.41,7.37,1.72
8621637,1,0,1042.12,32.17,57.44,1.6,1039.99,23.75,54.0,2.01,5.08,16.17,5.7
8652398,3,0,773.0,23.0,45.9,1.57,767.69,20.15,44.03,1.08,7.19,6.45,3.76
8656342,1,0,1015.27,227.21,71.37,1.17,1452.41,230.18,72.32,2.43,2.87,11.97,20.06
8677016,1,0,1858.63,162.03,91.85,1.77,1900.52,126.88,90.33,2.27,1.21,10.3,7.2
8684730,5,1,962.0,39.0,51.7,1.9,960.43,8.22,52.62,0.61,4.8,30.53,3.38
8686097,6,1,,,,,2138.37,267.42,103.65,0.63,0.41,32.81,10.67
8694723,1,0,1434.68,20.97,75.09,0.09,1424.26,5.83,75.09,0.04,2.5,1.26,9.74
8696343,1,0,2405.42,225.09,110.74,3.67,,,111.13,3.5,0.74,6.68,
8700771,6,1,,,,,1272.32,9.03,68.41,0.19,2.67,16.07,12.99
8702606,1,0,666.5,10.18,39.64,0.06,665.4,2.29,39.65,0.05,10.34,1.93,2.96
8715511,0,0,,,,,,,29.05,0.76,1.14,14.48,
8737094,3,0,833.0,32.0,45.34,1.38,832.54,69.28,43.97,2.74,2.84,4.0,9.66
8737894,3,0,498.0,3.0,30.29,4.07,578.99,27.76,,,6.55,13.04,1.55
8738809,1,0,884.47,23.04,49.46,0.15,880.75,10.73,48.6,0.1,4.93,3.25,2.48
8739290,0,0,,,,,1650.01,138.56,81.57,3.32,0.54,3.0,20.6
8751420,2,0,598.0,13.0,34.7,0.4,567.81,1.94,35.01,0.1,17.49,0.53,3.49
8760414,2,0,2384.0,121.0,117.4,0.4,2416.82,12.24,117.4,0.04,0.74,2.29,17.2
8776961,1,0,1206.21,35.09,64.78,0.71,1202.12,28.57,64.74,0.47,4.75,10.59,21.34
8783286,0,0,,,,,575.89,9.73,32.1,0.89,15.79,10.97,3.72
8801316,6,1,,,,,1104.42,32.14,57.5,1.06,2.49,23.45,13.9
8802782,1,0,771.39,53.47,45.12,3.19,792.65,43.7,44.75,1.46,9.92,17.79,10.16
8806223,3,0,1616.0,50.0,82.86,2.32,1619.49,165.14,81.0,3.18,2.06,8.34,12.97
8811430,3,0,550.0,15.0,33.32,4.2,548.72,15.52,33.8,1.41,12.29,18.09,5.31
8817551,1,0,737.41,117.32,43.19,1.39,741.37,134.6,41.96,1.35,6.97,12.87,6.9
8822366,5,1,,,71.3,1.9,1308.78,77.37,71.0,1.2,2.61,41.34,10.12
8823568,3,0,1431.0,19.0,69.57,2.26,,,71.23,2.75,1.23,14.75,
8866102,5,1,2014.0,32.0,94.5,0.6,2007.36,15.93,94.45,0.07,0.9,2.36,6.68
8868481,6,1,,,,,662.05,79.95,40.51,1.27,3.03,11.49,5.35
8914779,4,0,1492.6,4.1,74.05,0.59,1295.61,33.03,72.0,1.88,3.06,20.9,33.84
8915084,1,0,1608.54,76.09,78.64,1.08,1622.16,44.85,78.57,0.79,2.05,5.05,12.22
8938364,1,0,1669.01,20.24,85.68,0.1,1662.11,9.74,85.68,0.03,1.66,3.86,4.09
8940939,1,0,1538.95,55.25,77.35,3.72,1530.4,37.68,77.45,1.87,0.94,2.94,25.36
8950146,1,0,2131.65,90.87,94.83,3.03,2095.93,107.46,96.07,2.66,1.29,9.36,28.53
8952800,1,0,973.87,24.89,53.05,1.35,974.06,220.57,54.14,1.83,5.0,9.5,4.8
8956017,1,0,1234.14,97.14,62.17,3.88,1236.38,38.7,61.73,2.02,2.57,5.06,7.55
8959788,0,0,,,,,528.65,15.42,33.87,1.65,9.74,10.59,1.48
8973900,0,0,,,,,1403.94,220.72,75.5,4.32,0.94,9.19,9.05
8981766,2,0,1277.0,32.0,63.1,1.6,1292.26,33.37,,,2.64,10.6,24.13
9005973,1,0,1538.11,126.21,82.38,1.72,1564.3,134.5,82.38,0.73,1.52,13.79,14.52
9025370,1,0,3016.54,51.23,132.71,0.43,2983.59,24.24,132.68,0.05,0.13,1.19,3.26
9026479,1,0,702.8,17.22,42.44,0.82,711.23,16.12,42.4,0.37,12.0,7.56,9.44
9026685,1,0,1128.54,43.88,61.89,0.64,1118.5,32.57,62.01,0.69,4.42,9.23,9.53
9032082,0,0,,,,,872.8,31.79,50.75,1.62,4.38,5.6,1.65
9049593,1,0,1916.85,147.16,85.06,3.08,1944.11,180.41,85.97,1.38,0.95,6.4,15.37
9051235,1,0,909.29,111.02,51.21,3.8,929.57,125.08,50.58,1.38,5.04,18.6,10.79
9073645,1,0,739.97,69.16,43.62,1.88,736.62,34.57,41.0,1.6,7.35,13.27,2.23
9073950,1,0,296.45,4.99,20.64,0.03,281.82,15.25,20.59,0.04,51.19,27.18,5.64
9073955,0,0,,,,,1993.56,154.5,90.01,2.19,0.93,5.64,18.61
9093289,1,0,1731.18,273.83,85.8,1.88,,,82.08,1.68,1.29,9.39,
9098294,1,0,2327.3,29.43,109.12,0.12,2374.4,23.43,109.15,0.04,0.55,4.62,66.32
9099927,0,0,,,,,844.12,28.57,45.36,2.38,5.56,3.74,2.0
9116461,1,0,2241.75,74.9,105.3,3.74,2275.15,62.51,104.98,2.29,0.58,1.93,8.29
9119139,1,0,1124.87,127.72,61.65,3.38,1093.83,53.16,62.0,1.8,4.29,11.63,11.64
9138680,1,0,708.0,44.55,41.56,0.95,708.63,35.35,41.0,1.33,9.15,13.69,2.97
9139151,1,0,2687.23,45.0,117.25,0.16,2657.08,13.68,117.25,0.04,0.46,1.68,7.28
9139163,1,0,1683.42,30.61,81.03,0.09,1689.62,8.5,81.04,0.05,0.96,0.89,1.52
9143749,1,0,1207.18,60.05,64.98,1.89,1205.05,58.6,64.77,0.64,3.06,9.73,9.98
9150095,1,0,260.12,8.46,18.32,0.44,261.82,5.04,18.16,0.85,170.01,10.2,4.11
9157245,0,0,,,,,2056.12,76.13,96.5,0.77,1.0,8.73,13.66
9158609,2,0,,,25.2,2.1,431.38,7.06,24.88,0.77,48.88,13.92,16.93
9162016,3,0,1807.0,50.0,88.89,2.56,1784.0,184.25,88.54,1.23,0.87,11.18,9.08
9163769,1,0,1877.81,290.52,80.2,2.09,1849.52,189.11,83.0,2.54,1.28,3.55,16.19
9201604,1,0,399.7,14.7,25.91,0.24,399.83,8.59,26.26,0.81,44.77,13.7,3.97
9202077,1,0,1131.45,51.62,57.87,0.91,1134.68,41.71,57.98,0.87,3.4,4.63,12.1
9204313,1,0,1372.31,319.04,74.33,0.82,1368.71,78.88,74.12,0.51,2.01,5.71,1.97
9206432,1,0,1872.1,22.23,84.78,0.14,1840.9,11.47,84.67,0.07,1.32,2.01,8.0
9209245,3,0,1017.0,19.0,53.86,1.5,969.06,95.91,52.0,1.59,4.61,15.16,8.82
9221678,3,0,1474.0,21.0,78.51,2.12,1573.24,118.5,81.0,2.58,1.56,7.5,8.45
9225600,1,0,1239.99,45.58,64.66,1.64,1226.31,55.2,64.51,1.47,2.61,7.95,8.01
9226926,1,0,1610.12,42.44,73.27,0.56,1577.15,26.25,73.45,0.39,1.62,1.16,4.76
9266926,1,0,1325.8,49.28,75.08,1.46,1375.51,71.17,75.31,1.1,-0.79,18.02,
9273544,2,0,1419.0,50.0,75.5,1.9,1426.84,47.91,75.33,0.83,3.54,8.46,26.92
9287845,1,0,824.54,82.64,48.17,2.26,896.24,74.94,47.0,2.82,4.14,8.71,5.24
9289275,1,0,1302.7,49.18,66.78,0.27,1280.68,13.4,66.74,0.08,2.32,2.7,7.81
9292130,1,0,855.52,26.9,48.78,1.38,846.28,29.95,49.47,0.92,5.69,6.38,7.32
9328372,1,0,1338.58,143.18,67.37,3.48,1353.09,148.17,67.51,1.56,2.12,9.41,6.95
9335972,2,0,802.0,20.0,46.2,1.6,801.6,19.88,43.48,1.1,9.11,15.32,12.83
9353712,1,0,920.06,13.1,51.46,0.14,921.02,7.79,51.41,0.09,4.68,7.97,6.47
9353859,1,0,381.88,9.05,24.54,1.72,384.95,6.69,24.02,0.91,33.07,14.2,4.22
9390670,1,0,1386.49,119.12,70.62,4.0,1304.18,0.0,66.3,1.76,0.24,1.16,2.57
9394953,6,1,,,,,1187.27,119.38,65.1,0.86,3.38,13.38,12.04
9402223,2,0,655.0,28.0,38.9,1.0,648.29,19.51,39.18,1.11,7.53,5.04,5.19
9410862,1,0,2230.82,47.83,107.55,0.16,2242.79,36.29,107.55,0.15,0.86,6.87,18.29
9412514,3,0,891.0,5.0,48.34,1.37,870.46,111.58,47.05,1.02,5.71,13.36,4.69
9414381,1,0,873.33,24.18,48.98,0.88,874.2,23.13,47.82,1.08,9.8,8.97,15.54
9414417,5,1,1115.0,32.0,60.05,0.27,1126.79,8.38,60.08,0.07,2.52,2.64,2.14
9426660,4,0,1491.9,2.5,75.43,0.39,1277.45,199.31,72.4,2.3,2.88,16.83,12.19
9446628,1,0,1031.18,130.93,56.11,3.72,1057.48,64.65,55.33,1.6,3.32,7.04,12.36
9451706,5,1,1988.0,86.0,95.0,1.6,2092.71,110.82,95.23,2.09,-0.27,17.72,
9451741,1,0,2092.58,98.89,94.24,8.55,2094.79,107.46,99.86,1.94,1.06,9.27,16.79
9455860,1,0,1487.04,181.81,70.91,2.43,1468.23,100.42,71.37,2.3,1.66,6.88,7.11
9457728,1,1,1064.32,50.94,59.64,0.71,1043.56,43.61,59.81,0.78,4.8,5.31,9.26
9458636,1,0,1176.15,52.2,66.93,2.99,1186.17,38.32,67.71,1.14,3.45,9.81,9.11
9468847,1,0,1084.71,77.39,61.36,2.0,1080.55,54.18,61.8,2.07,3.49,5.66,8.8
9471974,5,1,,,49.4,3.2,744.79,12.02,47.8,1.05,3.16,48.98,4.49
9512063,1,0,843.34,14.61,49.89,0.21,844.9,9.84,45.41,0.21,6.34,2.74,3.45
9529969,3,0,1480.0,23.0,74.22,1.16,,,73.33,1.75,-0.32,7.22,
9542776,1,0,658.93,79.48,40.39,4.27,,,40.0,1.41,4.6,16.58,
9574283,1,0,446.21,5.82,29.81,0.16,445.8,2.46,29.46,0.1,33.03,6.81,3.69
9579208,6,1,,,,,1104.16,16.77,61.76,0.15,3.01,5.96,5.77
9590976,6,1,,,,,1556.3,35.7,79.5,0.39,3.03,95.31,16.71
9592705,5,1,1008.0,21.0,53.54,0.32,1006.77,35.88,53.66,0.19,2.97,11.8,11.52
9602613,6,1,,,,,,,129.0,3.08,0.17,22.38,
9641837,1,0,827.41,30.64,47.18,0.88,824.73,31.39,47.3,1.04,6.84,3.44,5.38
9664694,1,0,718.56,23.64,43.47,1.47,734.71,17.84,42.0,0.39,-0.18,11.62,
9693187,1,0,1518.29,34.94,79.74,0.27,1504.36,14.94,79.71,0.06,1.1,2.58,10.22
9696358,5,1,,,51.4,3.7,894.82,24.02,51.08,0.25,4.61,18.19,5.15
9697131,6,1,,,,,1134.03,34.2,59.97,0.33,2.62,5.95,2.32
9700430,1,0,1649.11,94.86,79.49,2.48,,,79.0,2.28,2.11,13.83,
9702369,1,0,2007.78,40.27,93.49,0.33,1999.13,17.38,93.49,0.11,1.14,2.36,10.91
9702752,1,0,1287.32,48.5,67.15,0.52,1279.91,44.19,67.18,0.39,4.87,7.3,13.52
9715099,2,0,,,40.7,0.7,697.12,14.5,40.58,0.51,5.11,1.47,1.47
9716885,0,0,,,,,395.84,4.74,26.39,1.02,53.29,10.53,7.21
9754284,1,0,1516.79,201.08,73.94,0.85,1529.78,115.3,73.86,0.88,2.19,9.73,14.56
9757640,1,0,1197.13,106.98,62.01,1.6,1146.48,189.46,60.67,1.73,4.21,9.97,8.88
9762786,2,0,1044.0,36.0,56.9,3.6,1037.09,37.05,57.49,1.16,4.54,5.49,14.12
9768011,2,0,918.0,48.0,57.0,3.2,914.28,45.37,55.83,2.29,4.59,10.39,12.23
9777628,0,0,,,,,739.38,17.93,39.14,2.19,5.76,6.09,4.22
9777798,0,0,,,,,937.08,20.63,55.0,0.96,5.35,7.53,12.86
9778067,1,0,907.53,49.43,49.81,2.3,898.53,55.99,50.1,1.57,5.47,14.86,4.7
9787965,1,0,905.3,46.86,53.64,3.35,904.91,50.47,52.61,1.53,4.89,13.6,4.77
9788260,1,0,480.76,12.28,29.21,1.43,475.85,13.05,28.94,0.64,5.34,7.5,0.9
9791157,1,0,1001.79,88.65,54.46,0.84,996.94,118.77,51.61,1.24,5.12,10.9,6.72
9812421,1,0,430.12,8.18,27.67,0.23,430.3,8.92,27.72,0.58,43.35,5.27,6.57
9812850,1,0,1235.94,16.84,64.91,0.1,1234.83,8.25,64.91,0.05,1.58,2.34,1.58
9821513,1,0,1206.23,40.96,60.21,3.61,1182.07,34.85,59.93,2.16,3.5,9.17,10.23
9832782,0,0,,,,,1691.0,207.8,83.49,0.94,1.53,14.49,17.57
9837454,4,0,782.9,2.0,46.62,0.29,770.09,34.57,45.47,0.65,8.16,7.31,13.52
9872292,5,1,,,63.8,1.2,1166.51,41.17,64.13,1.05,1.45,26.13,7.3
9880787,1,0,891.49,39.55,51.27,0.69,899.26,50.31,50.79,2.16,7.2,10.45,13.67
9892947,3,0,359.0,5.0,24.1,3.34,357.06,20.73,23.95,0.92,27.86,10.69,2.6
9893470,1,0,428.59,33.01,27.86,1.19,429.86,20.48,28.0,0.95,15.61,5.96,1.82
9894195,3,0,663.0,19.0,36.4,3.86,671.92,50.74,40.53,1.01,3.99,12.44,3.77
9897838,2,0,511.0,8.0,33.5,0.4,513.25,6.5,33.14,0.56,16.33,21.02,11.01
9898385,3,0,1352.0,33.0,69.29,1.92,1355.54,125.55,69.51,2.27,2.02,5.1,7.63
9903271,1,0,357.7,6.99,24.1,0.54,362.47,3.56,22.98,0.76,231.88,16.63,22.15
9908400,1,0,650.29,23.28,36.62,0.23,660.72,10.04,36.7,0.12,4.91,1.51,1.32
9912680,3,0,867.0,9.0,49.0,1.9,,,47.96,1.15,5.45,16.65,
9944694,0,0,,,,,1312.41,197.94,71.15,2.97,1.62,3.37,3.48
9955262,0,1,,,,,1840.05,33.87,85.02,0.87,0.78,4.07,9.8
9955598,5,1,3546.0,119.0,153.18,0.14,3578.46,192.69,153.15,0.1,0.16,2.25,3.71
9959494,4,0,1856.8,3.2,88.99,0.17,1703.75,118.48,86.81,4.36,1.2,19.63,13.91
9962623,1,0,1491.26,128.36,82.22,1.29,1545.9,141.54,82.29,0.59,1.24,11.68,6.81
9965715,1,0,2076.62,28.33,97.32,0.16,2055.06,14.07,97.29,0.05,1.37,2.38,9.4
10003270,1,0,781.08,54.67,42.5,1.96,779.82,61.48,42.95,2.14,9.41,11.27,7.36
10010623,3,0,940.0,34.0,57.15,2.6,1006.89,81.29,54.0,2.47,0.91,0.78,0.69
10016239,1,0,2180.28,127.65,101.49,1.59,2252.22,40.69,102.22,0.69,0.77,3.0,7.42
10018963,1,0,973.85,13.9,54.99,0.16,973.3,4.47,54.98,0.07,3.91,1.11,2.39
10019747,1,0,1233.4,112.19,66.7,0.7,1226.29,82.6,66.77,0.6,3.22,4.48,8.22
10024648,1,0,1087.19,52.69,56.66,0.94,1081.51,84.2,56.45,1.37,4.93,7.87,11.18
10025841,1,0,1542.4,180.75,75.18,6.75,1545.25,233.09,76.51,2.12,1.32,7.18,11.64
10068307,2,0,951.0,30.0,53.9,0.5,969.59,7.55,53.99,0.03,3.78,0.72,2.58
10070754,1,0,2130.81,228.81,100.03,2.26,2071.47,178.25,102.09,2.72,0.9,4.55,36.73
10074716,1,0,1724.37,251.28,83.88,2.62,1776.45,161.19,83.32,1.82,1.97,15.18,38.75
10079226,1,0,2570.39,72.24,116.04,0.74,2606.71,39.21,116.12,0.12,0.41,3.57,6.2
10081026,1,0,714.11,58.86,43.42,2.17,692.81,66.08,43.7,1.56,6.14,10.29,3.26
10083309,3,0,801.0,20.0,48.48,1.71,791.35,28.34,46.8,1.27,6.66,15.31,2.91
10088136,1,0,364.25,28.27,24.82,2.13,364.15,10.23,25.07,0.92,50.76,10.54,6.05
10118942,1,0,773.26,55.42,46.41,1.52,782.51,23.42,44.28,1.54,8.94,19.04,12.19
10124866,3,0,3619.0,219.0,146.23,6.24,3462.72,36.25,147.07,0.06,0.08,0.48,3.76
10129349,1,0,1884.29,300.24,81.19,2.43,,,81.28,3.47,1.12,2.43,
10130724,2,0,,,112.9,1.6,,,113.58,2.11,0.89,6.08,
10130853,1,0,297.05,4.02,20.31,0.12,292.53,1.4,20.52,0.21,97.45,20.22,22.45
10136549,6,1,,,,,1015.5,18.03,55.75,0.83,6.31,51.21,12.17
10147635,1,0,613.8,8.1,37.12,0.36,613.22,4.73,35.16,0.26,8.75,6.5,2.46
10162436,1,0,1015.1,15.06,55.83,0.08,1019.31,7.74,55.82,0.05,3.03,1.17,2.26
10186764,1,0,1303.52,122.93,68.25,3.32,1289.04,103.24,68.41,1.82,3.77,9.48,21.62
10202294,2,0,1096.0,50.0,57.8,0.9,1089.09,53.38,57.97,1.17,5.53,6.12,10.28
10208303,3,0,1118.0,37.0,63.08,1.69,1140.14,46.76,62.1,0.78,2.97,18.85,10.24
10214328,1,0,1223.51,196.38,60.77,1.74,1222.86,101.7,60.12,1.58,2.59,6.12,5.25
10215584,1,0,2107.23,459.29,115.16,2.83,,,115.32,2.46,0.66,6.0,
10264660,5,1,,,53.9,1.6,1065.24,27.94,54.28,0.77,1.8,24.95,7.14
10272858,6,1,,,,,351.13,1.55,22.75,0.18,90.1,16.46,10.71
10272923,1,0,487.86,11.24,30.86,0.22,487.77,7.42,30.54,0.73,69.87,12.71,8.13
10273246,1,0,835.4,28.46,48.55,0.28,836.46,9.13,47.46,0.1,6.47,7.65,7.57
10289119,6,1,,,,,661.32,17.06,37.0,0.67,9.06,39.07,5.53
10290021,2,1,1023.0,52.0,54.6,0.7,1049.2,66.17,54.57,0.89,3.33,3.63,9.33
10295224,1,0,654.56,46.63,38.67,1.92,680.98,56.87,38.0,1.3,2.42,1.59,0.95
10319352,1,0,1066.46,318.38,78.75,1.73,,,78.56,1.28,1.5,11.34,
10322381,1,0,1676.18,143.04,86.64,6.57,1685.32,161.89,85.32,2.46,1.4,9.59,2.45
10324098,1,0,902.1,43.75,49.9,1.48,897.32,41.5,49.52,1.61,5.88,15.65,12.37
10336776,3,0,1356.0,21.0,74.68,2.19,1376.44,313.36,75.74,1.73,2.05,12.63,27.99
10339342,3,0,350.0,3.0,23.81,1.1,364.58,0.8,24.0,0.54,66.92,25.2,5.77
10340511,3,0,2011.0,31.0,90.48,2.64,1942.7,164.99,91.69,0.41,0.64,15.03,12.63
10351059,1,0,1337.31,85.76,65.37,1.67,1333.14,75.13,65.65,1.81,2.09,4.26,11.5
10355856,1,0,1319.98,28.61,67.28,0.17,1331.31,11.15,67.29,0.1,1.58,1.79,2.02
10385708,1,0,1141.02,125.02,64.51,1.25,1199.53,139.09,64.11,0.69,3.64,14.4,22.08
10394814,1,0,372.93,5.57,25.56,0.25,372.17,4.46,26.21,0.85,104.46,6.24,6.45
10398597,1,0,1001.92,106.27,57.39,2.7,968.64,173.54,58.0,1.14,3.93,16.12,12.47
10417911,1,0,989.91,49.38,56.14,2.1,1005.1,75.92,54.75,1.06,5.28,14.82,15.93
10448382,3,0,773.0,13.0,44.43,1.36,747.16,74.19,44.8,1.67,9.18,20.44,2.74
10454113,1,0,2337.95,32.93,105.11,0.14,2329.82,13.75,105.11,0.05,0.53,1.03,5.1
10462940,1,0,2317.49,67.45,104.46,0.45,2325.02,25.6,104.33,0.19,0.67,2.67,7.18
10491771,1,0,1685.68,177.11,81.0,2.8,1661.09,64.13,80.0,2.69,1.16,3.2,5.97
10514274,3,0,1110.0,7.0,53.8,2.75,1040.77,51.5,53.87,0.62,4.15,15.9,13.63
10514430,5,0,1303.0,30.0,70.0,1.0,1296.96,10.03,69.98,0.26,5.61,46.28,21.41
10516096,2,0,1700.0,30.0,84.6,1.1,1683.21,6.4,84.45,0.03,1.47,2.49,3.3
10518551,1,0,879.3,26.31,50.05,0.72,874.56,53.7,47.99,1.19,5.37,4.89,10.6
10536385,3,0,2002.0,11.0,95.23,2.69,1986.06,249.82,96.79,3.26,1.02,7.07,10.47
10557075,3,0,1440.0,24.0,79.01,2.12,1467.22,613.7,79.44,1.63,1.78,6.9,9.8
10585852,5,1,352.1,6.9,23.42,0.23,351.26,1.43,23.5,0.1,87.97,92.34,5.37
10586004,5,1,1395.0,40.0,69.2,1.4,1397.29,8.11,69.33,0.25,3.45,19.08,4.97
10593351,1,0,502.24,9.46,32.09,0.2,540.63,2.28,,,2.68,9.13,0.82
10610027,1,0,1711.62,146.62,85.59,5.42,1746.76,87.36,84.5,2.68,0.62,1.49,1.39
10616415,0,0,,,,,287.74,6.18,20.0,0.4,351.89,214.78,28.6
10644253,1,0,2899.49,92.72,122.91,0.2,2846.83,37.07,122.92,0.08,0.26,2.14,3.74
10655953,1,0,2200.02,145.24,105.1,2.33,2214.01,133.98,104.0,1.73,0.54,6.91,19.64
10666592,5,1,,,59.22,0.59,1145.36,10.93,59.17,0.08,3.18,5.14,2.32
10670371,1,0,538.03,9.69,31.24,0.51,537.71,8.26,31.43,0.82,15.57,8.36,3.98
10709834,2,0,1447.0,66.0,67.2,1.0,1411.59,15.96,67.51,0.13,1.97,3.71,6.65
10712891,1,0,515.31,15.38,30.81,1.76,523.52,27.23,31.43,1.17,8.83,16.9,4.68
10717090,1,0,1609.21,231.44,77.26,2.73,1611.74,129.12,76.69,1.43,1.82,10.51,32.89
10727922,1,0,979.26,85.94,55.39,3.04,988.69,39.74,55.44,1.34,5.37,10.01,12.81
10730618,1,0,1278.06,34.17,66.19,0.15,1271.56,11.06,66.17,0.14,1.93,5.09,6.01
10731424,1,0,664.0,34.02,37.72,2.18,701.13,42.14,41.0,1.47,8.41,15.75,5.6
10732098,1,0,1047.01,56.76,62.18,1.92,1053.52,49.23,61.0,1.45,6.6,16.96,16.81
10775748,3,0,997.0,10.0,60.88,1.82,1100.15,251.75,60.0,1.7,2.14,6.12,8.75
10794087,6,1,,,,,1059.68,9.76,58.0,0.4,4.32,22.46,10.12
10794845,1,0,2778.12,730.54,116.35,6.7,2789.16,784.53,115.61,3.41,0.55,5.8,24.31
10809164,0,0,,,,,1607.7,82.02,72.78,1.01,1.14,8.55,22.13
10813660,3,0,2058.0,11.0,85.95,2.17,,,86.2,2.63,0.53,11.86,
10858780,2,0,1382.0,87.0,77.0,3.8,1344.11,194.96,76.25,1.9,3.05,5.14,9.1
10864215,3,0,500.0,3.0,29.99,4.75,522.66,34.83,31.21,1.12,9.93,7.71,1.6
10864656,5,1,259.5,4.3,18.53,0.17,261.3,1.86,18.6,0.09,148.13,28.85,4.83
10873176,1,0,832.83,50.72,48.34,0.8,821.81,15.63,45.32,0.52,8.96,13.3,9.06
10875245,5,1,1711.0,107.0,86.7,3.7,1905.75,70.82,85.94,1.25,-1.24,54.6,
10909629,1,0,886.68,24.01,49.47,0.15,872.81,6.74,49.46,0.08,4.46,8.13,3.84
10920182,3,0,1267.0,84.0,66.67,2.08,1282.58,35.61,66.54,0.36,2.95,18.99,10.02
10920273,7,0,1035.0,13.0,57.19,0.02,994.13,7.95,55.87,0.25,5.13,21.51,8.34
10923629,1,0,751.53,18.45,42.21,0.23,761.53,14.54,42.24,0.16,4.68,2.82,2.08
10937782,2,0,269.0,5.0,19.3,0.6,267.74,1.86,19.59,0.14,188.42,17.6,6.02
10959362,1,0,851.62,55.99,45.44,1.63,844.34,32.62,45.95,1.08,7.7,10.0,3.84
10963065,5,1,2193.0,48.0,103.2,0.63,2175.41,11.49,103.2,0.05,0.91,1.27,9.61
10971974,1,0,2347.02,223.69,106.63,3.31,2352.41,152.42,104.8,3.51,0.88,11.34,7.83
10972252,1,0,818.96,35.47,44.45,0.93,822.33,28.18,44.49,1.1,7.72,12.24,8.52
10972873,1,0,1036.85,25.43,58.4,0.14,1035.29,4.96,57.35,0.16,4.9,6.37,4.38
10976896,1,0,741.97,31.4,44.74,1.03,744.31,32.57,45.28,1.54,3.48,4.36,2.34
10990438,2,0,309.0,11.0,20.8,0.5,310.23,6.52,20.83,0.5,60.76,12.24,4.45
11021413,1,0,813.05,21.75,48.16,1.29,812.52,41.14,42.44,1.57,8.19,3.97,3.51
11026764,1,0,890.5,12.42,50.54,0.36,889.35,5.14,48.28,0.23,4.62,1.94,2.8
11027406,1,0,1660.24,80.91,88.31,0.95,1663.49,113.32,88.15,0.37,1.38,4.65,8.34
11029516,13,0,,,,,2119.65,74.1,97.25,0.74,1.1,2.37,13.47
11070918,1,0,690.18,32.75,39.28,0.31,1351.5,122.73,66.8,0.45,1.31,2.72,1.03
11074380,1,0,578.82,20.37,34.79,1.3,577.52,13.94,34.87,1.38,14.46,13.71,3.2
11074835,0,1,,,,,394.34,4.12,26.48,0.15,70.83,97.34,4.7
11075456,2,0,1803.0,449.0,84.7,1.8,1787.99,111.09,84.3,1.96,0.8,5.48,5.62
11081729,1,0,1940.6,29.06,90.02,0.16,1899.11,16.78,89.97,0.09,0.9,1.82,6.93
11082784,1,0,853.12,34.72,49.48,1.7,852.44,37.09,46.33,0.73,9.76,11.68,15.84
11083308,1,0,902.28,76.1,51.21,2.44,889.67,47.48,51.63,1.01,4.08,13.27,11.3
11098033,2,0,921.0,113.0,46.6,1.7,905.86,141.36,45.0,2.8,5.54,18.16,13.18
11127479,6,1,,,,,1837.36,72.11,90.67,0.34,0.78,11.53,4.49
11129289,0,0,,,,,2157.91,207.37,108.0,3.23,0.54,17.73,22.55
11133100,2,0,833.0,56.0,43.1,2.1,845.87,42.7,43.36,1.57,3.07,5.63,8.59
11133306,5,1,2381.0,95.0,107.9,1.9,2310.82,124.05,107.86,0.84,0.38,19.97,14.15
11137075,1,0,1171.23,14.18,65.09,0.53,1168.38,5.62,65.0,0.15,4.08,7.72,4.99
11137841,3,0,759.0,11.0,40.57,1.19,695.59,114.24,40.0,1.71,5.76,10.25,2.93
11138101,1,0,672.92,73.31,43.81,1.82,687.06,66.43,42.36,2.13,5.23,6.77,2.07
11188219,1,0,1830.93,367.66,93.46,2.44,1827.5,161.56,92.0,1.68,1.51,10.31,17.52
11189107,2,0,873.0,74.0,47.0,2.6,885.77,69.35,47.0,0.98,3.01,7.16,1.11
11193681,1,0,745.21,9.64,42.84,0.37,740.95,5.37,41.0,0.28,9.32,6.95,2.89
11229052,2,0,1643.0,110.0,84.0,1.2,1679.75,115.66,83.92,1.68,1.06,4.02,7.19
11230757,3,0,1038.0,27.0,59.17,1.7,,,57.43,2.07,3.82,17.64,
11234888,3,0,713.0,8.0,41.27,1.42,691.82,31.27,44.0,1.31,8.81,22.81,8.11
11244118,1,0,1386.78,16.19,71.37,0.07,1382.23,8.02,71.35,0.03,2.58,2.82,2.91
11245074,4,0,420.4,1.0,23.23,0.34,386.24,9.79,,,26.97,13.2,2.7
11250587,5,1,,,74.4,2.8,1314.85,163.51,73.0,1.5,1.27,51.59,4.14
11253226,1,0,1661.13,20.44,77.05,0.09,1682.14,6.38,76.97,0.05,1.1,0.99,1.53
11255615,4,0,1340.9,1.2,70.55,0.19,1297.94,5.98,69.63,0.04,2.57,1.28,3.06
11290197,11,0,,,74.56,0.47,1553.63,120.73,74.64,1.93,1.49,13.42,8.51
11294717,1,0,932.53,74.26,59.44,4.21,918.23,161.5,,,5.64,17.8,12.51
11295426,5,1,2154.0,13.0,101.57,0.1,2148.86,24.61,101.55,0.04,0.91,3.42,4.24
11307875,1,0,300.22,14.57,19.93,0.26,297.63,11.87,20.0,0.2,55.68,12.08,2.25
11337566,6,1,,,,,899.28,16.69,49.85,0.38,4.97,15.76,4.96
11342410,0,0,,,,,3161.27,0.0,134.28,1.25,0.27,1.74,11.94
11356138,3,0,618.0,8.0,36.38,4.98,637.99,37.89,38.0,1.15,8.83,17.72,6.23
11389393,1,0,1139.84,46.24,60.62,2.66,1118.08,33.33,59.87,1.46,3.52,8.83,9.29
11389437,1,0,1228.75,38.35,67.92,1.08,1245.88,44.27,68.08,2.28,4.42,9.8,10.86
11395018,1,0,846.58,15.78,47.78,0.72,841.55,4.19,46.18,0.15,8.51,8.39,5.15
11397541,0,0,,,,,594.24,34.84,34.87,0.48,-1.26,7.79,
11401156,1,0,578.76,17.16,36.0,0.7,577.34,16.97,36.1,0.73,15.11,3.08,2.85
11401708,1,0,672.05,18.94,40.16,0.3,680.43,8.08,40.24,0.08,6.51,6.93,1.76
11401755,5,1,1250.0,44.0,67.9,1.2,1281.03,89.52,67.47,0.35,2.29,27.72,10.78
11414712,1,0,753.7,19.58,43.83,0.16,750.02,3.41,43.43,0.09,6.61,1.2,2.45
11446443,5,1,,,141.0,1.4,3344.8,134.5,141.19,0.48,0.09,13.31,10.6
11453915,2,0,2455.0,165.0,110.3,2.2,2646.21,146.03,110.0,2.44,0.73,4.59,32.85
11454149,1,0,2541.14,283.77,114.97,3.3,2576.23,206.77,115.19,2.47,0.64,5.19,44.28
11456910,2,0,1307.0,83.0,68.7,2.4,,,58.26,2.01,-11.7,30.3,
11460626,1,0,801.43,72.94,48.04,1.87,814.51,43.51,47.77,1.62,5.24,16.03,13.22
11467550,1,0,967.52,50.13,54.54,2.93,976.29,27.42,54.41,1.5,4.29,10.96,6.64
11496573,1,0,352.31,7.76,23.27,0.53,350.02,6.3,22.0,1.02,57.88,15.06,7.68
11502597,2,0,1308.0,34.0,69.6,1.6,1314.37,10.21,69.48,0.17,4.21,19.64,13.91
11506988,1,0,1090.01,86.77,58.59,1.37,1058.57,55.2,58.46,1.43,1.3,2.78,4.74
11507653,1,0,1356.15,182.97,70.22,2.32,1342.43,67.38,70.8,2.0,2.16,12.64,4.86
11512246,5,1,,,72.9,2.1,1365.0,131.84,73.02,1.3,3.19,126.4,16.67
11554100,2,0,304.0,7.0,21.1,0.5,299.87,2.15,20.34,0.42,244.85,15.53,8.54
11558593,1,0,449.1,24.59,28.49,0.53,446.93,24.6,28.62,0.27,19.63,11.7,8.57
11611414,1,0,1121.17,194.53,68.81,2.56,1175.89,153.12,68.5,1.71,2.37,14.74,19.98
11620833,1,0,351.83,20.7,22.33,0.19,353.33,12.72,22.31,0.23,59.09,5.74,3.7
11673802,5,1,,,21.76,0.38,319.21,2.6,21.8,0.4,117.86,155.25,10.18
11674236,1,0,891.07,79.01,51.01,0.99,857.14,120.65,51.0,1.96,7.36,19.78,13.59
11708170,3,0,1092.0,42.0,60.62,2.21,1132.29,37.21,63.25,3.08,1.32,0.43,0.64
11708273,2,0,1372.0,120.0,72.8,1.8,1363.99,66.41,72.95,1.11,2.69,10.47,12.26
11709205,2,0,270.0,7.0,18.8,0.4,271.42,4.45,18.45,0.51,259.88,10.9,10.14
11713510,1,0,1257.0,18.63,68.76,0.18,1250.94,5.8,68.76,0.03,3.81,7.59,10.67
11717120,1,0,592.47,11.73,37.55,1.42,592.08,2.79,37.74,0.07,18.61,2.04,3.29
11722551,1,0,752.11,10.68,43.77,0.63,751.64,4.63,43.78,0.42,23.28,9.85,4.52
11723674,1,0,700.22,43.61,40.97,1.24,693.42,33.82,41.37,0.92,8.32,15.1,2.73
11757831,2,0,1251.0,63.0,64.1,1.4,,,64.24,3.2,1.95,8.34,
11758544,6,1,,,,,1621.29,58.52,78.75,1.48,1.49,25.6,1.75
11759838,0,0,,,,,,,26.97,1.72,4.99,12.39,
11771760,1,0,524.2,8.82,32.57,0.16,525.22,4.86,32.58,0.1,13.68,15.45,2.47
11772920,1,0,3428.78,154.88,157.62,0.49,3414.5,435.21,157.56,0.16,0.11,3.13,5.51
11802939,2,0,,,36.7,1.8,568.06,55.96,36.5,1.22,12.2,15.25,10.59
11802968,1,0,509.91,16.38,34.23,0.26,511.88,14.3,33.91,0.77,18.43,5.19,4.03
11807274,5,1,1496.0,56.0,75.71,0.31,1456.86,23.11,75.76,0.12,1.6,6.04,10.54
11809558,2,0,503.0,13.0,30.5,0.4,502.49,11.89,30.29,0.51,45.6,10.05,6.06
11817562,1,0,727.26,82.01,41.1,2.02,708.78,32.06,40.63,1.35,7.29,16.24,7.57
11853905,5,1,1436.0,42.0,74.4,1.1,1428.26,43.26,74.51,0.98,2.5,39.23,7.98
11862119,2,0,1482.0,72.0,79.3,3.3,1467.5,63.34,80.0,2.7,1.37,6.6,47.99
11862497,3,0,1888.0,47.0,90.7,2.09,1833.97,86.0,93.81,2.65,0.79,6.74,13.28
11873252,1,0,267.98,9.47,19.95,1.12,269.54,9.7,20.56,0.65,207.43,13.31,6.04
11904151,5,1,,,118.2,0.2,2475.37,69.25,117.81,0.43,0.43,11.47,3.1
11911418,2,0,580.0,17.0,36.5,0.4,576.39,15.33,35.0,1.02,21.96,14.71,24.22
11913734,0,0,,,,,459.46,17.93,26.0,1.36,8.28,2.07,1.0
11919192,2,0,903.0,48.0,46.8,1.7,901.12,41.76,46.91,2.31,6.53,6.93,11.58
11962180,2,0,1041.0,47.0,56.1,2.6,1027.55,59.16,55.9,2.24,3.14,11.61,6.64
11968749,2,0,,,18.5,0.4,268.24,0.92,18.81,0.06,159.45,6.57,4.94
11970698,4,0,1324.0,2.3,67.54,0.22,,,66.52,1.68,1.73,12.18,
11971746,2,0,1911.0,124.0,90.8,2.1,1890.38,178.82,91.05,2.03,1.87,7.68,15.96
12004971,6,0,,,,,1355.07,37.98,70.97,0.5,2.08,18.78,6.51
12009504,2,0,1826.0,40.0,88.5,1.2,1852.56,11.86,88.27,0.04,1.06,2.04,3.51
12011630,2,0,2561.0,169.0,129.3,2.1,2587.23,177.58,131.13,2.49,0.55,4.23,17.74
12020532,1,0,375.94,9.36,22.94,0.52,374.02,8.48,22.87,0.59,20.95,9.34,2.39
12055375,2,0,1311.0,112.0,73.9,3.6,1474.51,67.66,74.04,1.49,3.85,17.23,14.37
12058443,2,0,354.0,8.0,24.4,0.3,354.87,5.34,24.38,0.73,182.22,15.72,19.09
12068975,5,1,2298.0,105.0,108.4,3.1,,,108.0,1.36,-0.33,31.55,
12069127,1,0,886.92,16.51,48.39,0.11,877.8,10.72,48.34,0.07,5.06,8.18,7.33
12069424,9,0,2188.5,4.6,103.28,0.02,2182.92,7.87,103.45,0.03,0.81,0.53,4.35
12069449,9,0,2561.3,5.0,116.93,0.01,2183.79,7.28,103.45,0.03,0.74,0.53,3.44
12069569,1,0,737.05,102.77,44.69,2.16,700.14,132.14,44.0,1.07,6.41,15.56,10.8
12117868,1,0,1859.17,186.78,93.7,3.94,1849.44,104.77,93.6,1.59,1.25,8.28,5.83
12156916,2,0,1412.0,93.0,76.6,1.1,1421.37,50.85,76.11,1.29,2.42,4.24,9.42
12253255,2,0,897.0,68.0,46.9,1.4,876.16,37.36,47.06,1.71,6.16,16.71,6.29
12255981,0,0,,,,,454.12,53.16,27.75,1.06,5.64,10.44,0.6
12258514,2,0,1440.0,43.0,74.8,0.8,1497.99,4.62,74.97,0.03,1.85,0.79,5.18
12265063,1,0,1324.83,232.04,67.88,2.5,,,68.09,1.48,1.63,11.41,
12304142,2,0,1252.0,44.0,63.9,0.8,1214.75,54.29,64.73,1.0,2.94,4.23,8.6
12307366,2,0,325.0,8.0,21.5,0.4,326.1,1.48,21.44,0.08,103.73,17.2,4.82
12314973,5,1,,,78.7,5.3,1540.5,168.61,78.47,1.77,1.24,23.1,10.44
12317678,1,0,1248.6,14.62,63.57,0.09,1256.52,5.55,63.56,0.04,2.15,1.42,1.98
12352180,2,0,1049.0,44.0,57.3,0.6,1023.07,35.11,57.28,0.45,3.15,2.09,5.39
12353521,0,0,,,,,1029.5,17.09,55.21,0.2,3.87,13.19,6.59
12366681,1,0,690.18,32.75,39.28,0.31,693.71,9.71,39.3,0.07,3.08,2.86,1.69
12507240,2,0,1145.0,50.0,58.8,1.1,1150.19,42.12,58.8,1.52,4.03,9.86,15.97
12508433,2,0,793.0,26.0,45.3,0.7,792.46,2.85,44.82,0.05,8.95,2.82,3.05
12554802,0,0,,,,,297.49,21.47,19.82,0.65,32.94,11.16,1.65
12555505,3,0,2279.0,97.0,108.64,3.26,2275.63,27.11,107.71,0.09,0.68,2.87,5.55
12600459,4,0,2019.1,3.5,91.33,0.26,1856.02,70.04,90.0,1.08,0.86,8.31,44.34
12690331,0,0,,,,,1261.56,50.74,61.94,1.47,7.25,19.09,19.9
12735580,2,0,,,61.1,2.6,1259.56,38.28,61.36,1.53,8.59,19.9,41.43


==> anc/Table4.csv <==
KIC,Kp,iso_teff,iso_teff_err1,Radius,eRadius1,Mass,eMass1,RUWE,[Fe/H],FeH_Source,Prot,Prot_err,Prot_Source
1430163,9.58,6609.17856316,141.20613059299998,1.5642820539371778,0.019589755335277747,1.5407356498413305,0.05481476067616237,0.9516609584898984,-0.05,2.0,4.41,0.79,1.0
1435467,8.883,6390.79617028,128.164202943,1.7312977786250159,0.011204710585761137,1.412411164333723,0.03349757525887232,1.0994481542779042,-0.028,1.0,6.59,0.66,1.0
1725815,10.829,6211.96214375,119.980713017,2.0521899183192165,0.019458034237885224,1.4687142073725337,0.05485915636706352,1.4169583980578997,-0.07,2.0,23.05,1.22,1.0
2010835,11.329,5926.86859457,116.663248781,1.4927095373545756,0.030274565984083224,0.957836181354147,0.0743255385429107,1.1164103933351714,,,,,
2162635,13.862,4951.94797144,117.546569513,2.730012172567532,0.03618497862700526,1.0713999853783363,0.0797470034368943,1.0985201172323182,,,,,
2309595,11.425,5012.33452528,97.7407292622,2.123550035869294,0.0788494370032104,0.8660139959277244,0.1710248416808169,0.861605236291266,-0.095,1.0,,,
2450729,10.665,5887.82245623,117.301058845,1.6765922064181351,0.07081308446958358,0.9873432039414518,0.20964591748449313,1.0044143928210143,-0.212,1.0,53.0,5.32,3.0
2578869,11.128,5445.66480897,107.613116337,2.1572253619017787,0.08960708869960715,1.1813217394449436,0.18468023541266165,0.9549808697071824,,,,,
2837475,8.483,6665.12382098,138.490669183,1.821193853929638,0.011374177449400886,1.8999452819201617,0.034018288652809946,0.9517538145779388,-0.015,1.0,3.73,0.39,1.0
2849125,11.344,6162.37023747,167.781447313,2.589263210583098,0.09496086923523582,1.5987686275491246,0.21443847782488493,1.0686901967029874,0.293,1.0,,,
2852862,10.701,6398.73792884,156.106565667,2.133961379338808,0.016086552766216216,1.5297398544118395,0.04799267258137638,1.008138105416712,-0.155,1.0,10.247,0.058,2.0
2865774,11.452,5833.00343767,112.618260012,1.8225565657663247,0.10038274500889642,1.358602152895779,0.24431817103896925,1.0547142555581277,-0.07,2.0,18.02,1.89,1.0
2991448,10.757,5615.38699622,106.57280817,1.7247380260657952,0.01318733093142148,1.0497166346155276,0.03714731485484509,1.2705878148383167,-0.085,1.0,,,
2998253,10.594,6255.70722819,124.450363092,,,,,0.9825160133690152,0.057,1.0,6.74,0.54,1.0
3102384,11.457,5669.00921667,90.3112248816,1.0567614936581746,0.05030457019293817,0.9935668712573836,0.1276865503224348,0.8251905603964832,0.35,2.0,,,
3102595,11.679,6169.89901126,124.415978751,2.307947977355413,0.11068395259605793,1.8527366854788447,0.31056732643224033,0.9570615802576178,,,14.8,1.94,1.0
3112152,11.687,6571.35094759,158.825295651,1.9755286707742348,0.11185323588911648,1.6765650624370074,0.30146519885265544,0.8853397146183589,-0.136,1.0,15.48,1.19,3.0
3112889,11.204,6581.05554042,137.083742315,1.7754844495560476,0.12106293304680671,0.9276097390926142,0.3100628000498839,1.2026492135891231,-0.358,1.0,,,
3115178,11.522,4834.69911487,81.6516978188,3.154520849188709,0.09311052427313476,1.2738476386887327,0.1894471620319985,0.9119987892816536,0.08,1.0,,,
3123191,9.826,6364.69222449,142.147703765,1.3367481195408504,0.07404333778189391,1.0282699021960011,0.20734051439786327,1.9155071456228268,-0.08,2.0,20.2,1.42,1.0
3124465,10.672,6027.07445743,88.4547611907,,,,,0.8732898751178998,,,25.91,1.72,1.0
3219634,11.171,6288.23665366,118.935865264,2.0988629408006663,0.058897520121729725,1.513728773772418,0.14227962495484958,0.999357597638546,,,,,
3223000,9.422,6132.14948927,119.724019267,1.2623195656527029,0.2510411838539549,1.482904631485966,0.7462652863975779,2.3910745121748307,-0.185,1.0,4.87,0.4,1.0
3236382,9.791,6694.36326815,150.47884640799998,1.4937034781568779,0.15725686863529667,1.113968698592387,0.44672729222648105,1.0730980168088309,-0.04,2.0,3.66,0.42,3.0
3238211,11.262,6204.86937553,112.034135874,2.6450710167566416,0.08570560698772339,1.7126633362428092,0.1909847386454021,1.4105610925573246,,,,,
3241299,9.273,6424.75070309,124.958112884,2.1848946791936132,0.1238206407380509,1.9067038021459126,0.34441380337168126,0.9921439349468432,,,,,
3241581,10.207,5695.44039774,91.5523054766,1.088672591310662,0.23642642139841596,1.072760084505428,0.7055869052624896,1.6555416600794348,0.185,1.0,27.47,4.95,1.0
3329196,10.425,4978.98821557,82.9395642449,2.8615895385005548,0.0799706196257496,1.065602721198619,0.16492718714000856,0.951034647690078,-0.313,1.0,,,
3344897,10.752,6358.39903525,117.25355802,2.413321127286832,0.08009149200348613,1.763335501367903,0.21184051621698727,1.061759402722457,-0.04,2.0,5.31,0.69,1.0
3424541,9.738,6363.86084796,121.164483266,2.8169885305166,0.0153076297151812,2.0881160716511027,0.04227863276137742,1.0255521563009788,0.27,1.0,6.19,1.11,1.0
3425564,10.453,6575.16563835,134.303635077,2.8747561297560074,0.12753918687127566,1.9030313111999695,0.36279837555794553,1.0635168218109357,,,,,
3425851,10.56,5941.84246951,103.143727549,1.394056120017237,0.04847863789771176,1.27691982120619,0.12942434170572045,1.0046987915442984,,,8.08274904,6.417380287872341,4.0
3427720,9.109,6037.86679581,112.586448112,1.13763265580118,0.012817264650349089,1.1628874356024785,0.038423879597314275,1.028303721843226,-0.037,1.0,13.85,2.98,1.0
3429205,10.163,4954.44302318,82.3646478166,3.2844453291598223,0.017071354325671775,1.1969476070839156,0.03981669953102932,0.9683165516012838,-0.046,1.0,,,
3430893,10.81,6053.23683444,113.636711152,1.6476198124836332,0.08341252054161043,1.4951650402301386,0.21169260341627652,1.0741288588863624,-0.11,1.0,8.391,0.131,2.0
3437637,11.397,5666.69109247,121.077801808,2.4096942493270417,0.36067904737961787,1.568896682117207,1.0805523026142585,0.9596221180070272,-0.255,1.0,,,
3438633,11.195,6442.83775606,129.93577156799998,1.977610416396292,0.08108256485498261,1.3177555752126306,0.2052356064298541,0.9043720350426424,-0.184,1.0,,,
3456181,9.661,6414.26271903,123.71153099,2.205237463298112,0.013367027136412123,1.6017793803040083,0.03977523149432652,0.9722923939778614,-0.15,2.0,10.69992607,6.417380287872341,4.0
3531558,12.377,5775.47894867,101.182846133,1.3784643138834693,0.06861167312396561,1.0861638510701639,0.19566974237411092,1.0281457060823307,0.02,2.0,,,
3534307,11.341,5636.47611046,109.584041932,1.369340463852649,0.24454110516775715,0.8549333261952913,0.7314581431399289,0.9624433275945352,-0.23,2.0,,,
3544595,9.931,5589.44252487,98.1626720921,0.8991590432239522,0.016858231448684553,0.8471113001132239,0.0504899810336894,1.0384941002031958,-0.2,2.0,27.95,3.57,1.0
3545753,11.035,5982.85425738,128.17037378700002,2.471912217733111,0.10688634737397813,1.3962709283469394,0.2397529801688394,0.9219021767808304,-0.338,1.0,,,
3547794,11.477,6677.03717652,132.522141438,1.673306143828346,0.09157683732044969,1.171689370798236,0.2198664223126137,1.0568550141365831,-0.16,2.0,,,
3632418,8.224,5842.01670236,111.54271684,1.8489383337780054,0.010908365539893954,1.2826712295790772,0.03260200712550017,1.0761005631393026,0.15,1.0,12.42,4.24,1.0
3633538,8.105,5167.31193927,71.1994887981,,,,,1.075377472742135,,,32.1,4.22,1.0
3633847,10.279,6044.04342836,110.506351081,1.8576534977934547,0.0689730799902613,1.3049690055426237,0.18016154691613354,1.235098210128788,0.12,1.0,10.65,0.86,1.0
3633889,10.101,6362.66510178,145.116205626,1.3229532640537118,0.0551707394598274,1.1998634494512357,0.12927301465829125,0.9760073064964824,-0.12,1.0,4.21,0.3,1.0
3640905,11.584,5009.28953258,120.684078646,2.969483304772438,0.01471069891402645,1.3211469524792552,0.04169323030301422,0.9601477156016972,0.23,2.0,,,
3642422,10.384,5126.47650098,285.427225365,3.1255405734540562,0.07289114048669523,1.463197556864738,0.2129311101472943,1.8981484785585887,-0.019,1.0,48.73,8.19,3.0
3643774,9.882,5962.68499971,105.878739627,1.575106820707927,0.014483137349152181,1.2505461243349836,0.04294393573804361,1.076511456462433,0.158,1.0,14.3,2.08,1.0
3656476,9.516,5676.16978193,97.3435126542,1.2820839947466678,0.009496227384536838,1.0045245069079785,0.028474536265969633,0.9758468879883136,0.233,1.0,34.44,1.82,1.0
3657002,9.78,5924.27446026,98.0999249979,1.4999618494207245,0.04173368283820669,1.185690027623126,0.11859614756314302,0.9815441196638912,0.112,1.0,16.43,1.63,1.0
3661135,10.865,5471.69993669,109.090047562,1.9612703506459335,0.04555954981441723,1.2159639627915673,0.10947662423615027,1.022374168623324,-0.02,1.0,36.392,9.488,2.0
3662838,12.059,6859.52767636,147.505213685,1.9354366063491568,0.27000596344544214,1.7034039219398567,0.7933414202261926,0.858730893064552,,,,,
3733735,8.368,6744.64086101,145.630258338,1.5366680815404683,0.013751444193415716,1.6940416780003487,0.04098930406679304,0.9984211354614904,-0.077,1.0,2.57,0.19,1.0
3735871,9.709,6116.81316932,105.790738786,1.116863035797841,0.023808814386166915,1.1517359381424754,0.07126409324482827,0.94254417467436,-0.032,1.0,10.76,1.99,1.0
3750375,9.638,6253.37801614,106.974947283,4.025026482936473,0.11643694715559764,3.004633633006819,0.26529303532046383,1.4119342425626251,,,,,
3761010,11.622,6395.27491971,122.56606364,2.0487139000849606,0.19668371286971173,1.6326773252738245,0.5021911513116163,0.9459652606124904,,,,,
3761840,10.841,6484.2085592,127.430819857,3.13524670264951,0.08886006542460312,1.9812550217907874,0.22360747254600474,1.0459474505398925,0.011,1.0,3.92,0.29,3.0
3831992,10.761,5221.23812517,138.19847981700002,5.759497203940923,0.05123165333608524,2.1457059244061325,0.11485160761722668,2.1051494404834394,,,,,
3852594,11.362,6782.10077703,145.960781208,2.1269843475338632,0.01982763856281882,1.4154843243715152,0.050509545050365784,1.0682139669075803,,,,,
3854781,11.097,5711.01808006,93.6952713725,1.7877331594063248,0.039391304444256973,1.2028890326668693,0.10913648450774417,1.0183364728344748,0.256,1.0,,,
3861595,11.432,6775.96164152,146.351388222,3.320567592757151,0.04133900613884468,2.184510602630105,0.08703702667821706,0.9064570376802046,,,,,
3936658,10.923,6475.62768249,131.725455626,2.728888764741669,0.0936635614967758,1.4429517303437585,0.20882956354560084,2.267616861945632,,,,,
3936993,10.962,6332.61744285,120.819016333,1.7266013873872519,0.19872455408139383,1.0280669946715828,0.5889818881235868,0.8484029895687721,,,10.62,0.88,1.0
3942719,10.723,5532.10652682,113.548911932,2.1746384222090964,0.052122431733193815,1.1640308745134202,0.1158073637572725,1.5155303235807749,-0.364,1.0,37.97,5.05,3.0
3952307,10.623,5979.4600209,114.289863744,1.881553894377432,0.07861916525074315,0.9747675271099537,0.1697411628448409,1.2594134093794944,-0.118,1.0,,,
3952580,10.214,6235.9812098,116.999998554,2.953995571990421,0.03524921943495489,1.879704937692149,0.09356413627936717,1.0362385084483696,-0.074,1.0,89.75,7.62,3.0
3967430,9.358,6644.46145989,141.201215787,1.5205845376890967,0.01998861202511159,1.4721491694340707,0.04978414288710841,0.8800269555960277,-0.01,2.0,2.55,0.39,1.0
3967859,10.52,6062.57334392,119.981173995,1.0945132971522307,0.09872684862130339,0.6308473806311369,0.27484939397453934,0.9609303253361418,-0.375,1.0,,,
4038445,11.573,5366.46287638,125.992034338,2.924735529161293,0.039416582785210624,1.3378959072507317,0.08800487785654713,0.9699952598321449,-0.766,1.0,,,
4049576,11.435,6026.14702495,122.472804433,2.1368619792747077,0.10867068211588869,1.4455243263618185,0.2732417569820593,1.0171417442642765,-0.264,1.0,21.403,0.214,2.0
4060815,12.203,5043.12193175,104.173774566,3.791023154069523,0.01931551798520223,1.472643674115426,0.050158554630729504,0.9065004212730572,-0.04,2.0,,,
4064447,11.427,5698.96196318,110.827200763,4.611658053797155,0.04600405400160921,1.9606609783067965,0.10737156190139414,1.2130568035384857,-0.252,1.0,,,
4072740,9.693,4814.55795934,80.12028750569999,4.210136331674801,0.013012384845193391,1.3684127994115853,0.033213074913037,0.9772929069104436,0.148,1.0,,,
4141376,11.072,6087.5816012,114.916005632,1.0626210572813728,0.031015288449162008,1.0930229986847508,0.09072300796029158,0.991023291170428,-0.19,2.0,13.38948112,6.417380287872341,4.0
4143755,11.947,5707.45331524,112.272922827,1.3975836923306877,0.022453055348860083,0.8902973742785165,0.06571735373129288,0.9251476452989104,,,48.09967287,6.417380287872341,4.0
4165030,11.528,5551.48688988,108.231700816,1.6520197895152433,0.06426667646342092,0.9503895501659041,0.14087679960135416,0.9829318010451212,-0.482,1.0,,,
4243623,11.169,4954.70339405,76.7713594199,2.6823088563804847,0.032863918786570606,1.0681920384978274,0.07977400585303528,1.0791365179541756,-0.369,1.0,,,
4247542,11.521,6314.07821975,110.792123185,,,,,0.9268036452469556,-0.44,1.0,,,
4252818,11.456,5535.72067121,108.582510797,1.5294991052861149,0.060827550631187624,0.9767072218763058,0.15917538950393006,0.9811691579420884,0.01,2.0,,,
4255487,9.55,5853.12915209,121.532698503,4.056039029372749,0.029945877599734286,1.6122569862381129,0.07654610472397587,0.9216668872295374,,,8.04,0.66,1.0
4262040,11.784,5531.37037397,122.589029518,2.3953023330377574,0.016901284421314472,1.2519208618801771,0.04788840225437119,0.9112687503588548,,,,,
4270687,11.695,6452.19050231,122.060713592,,,,,0.9134775054692,,,13.5,0.85,1.0
4346201,9.908,6043.69351943,120.383875368,1.900956333598169,0.01785670236023975,1.1522437813543684,0.051995521312564956,3.366444379826316,-0.337,1.0,20.31,2.39,3.0
4349452,10.734,5836.24340878,104.847337261,1.295315002613189,0.022422956699171073,1.1440878068358642,0.06625376288536824,0.9985696129478292,-0.07,2.0,22.87,1.63,1.0
4351319,9.939,4860.12014252,80.3659176094,3.3517348286322037,0.02135953888830467,1.2843098569431621,0.04712839962151806,0.9059278318138726,0.229,1.0,,,
4378838,11.053,4798.78769628,77.9152031192,3.7022213709357663,0.0454606582969276,1.5942850820548613,0.10694139462612264,1.0284226570530903,0.238,1.0,,,
4446300,10.632,5233.4746389,107.103663797,1.9147987167775127,0.03609725368271212,0.9616093864666675,0.09611745611255727,1.2184688196046505,-0.101,1.0,,,
4450844,10.455,5833.39352275,116.970095015,1.5260699527163677,0.011697227164812078,1.0286740805170043,0.034912774931474065,0.9346195928763698,-0.28,1.0,,,
4457351,11.095,5381.36431231,108.863564635,1.6729635637854254,0.09316663502241507,0.954571401778173,0.26213743892526553,0.9647353662915128,-0.367,1.0,,,
4464952,11.371,7120.06263044,159.107873924,2.6341148939129484,0.03133652806980125,2.1311548723703146,0.07513707251704668,0.9591234673512172,,,,,
4465324,11.331,5793.48148241,99.7872953078,1.3803182900449398,0.04554859059817683,1.0724059349661055,0.12523626803583088,0.9031495125693458,0.037,1.0,45.97,3.59,3.0
4465529,9.867,,,,,,,,0.025,1.0,19.49,3.99,1.0
4484238,8.56,5838.17467209,101.680015487,1.3703016811950253,0.039161027630405,1.1777759079963026,0.1142198905913328,0.939729560190122,,,,,
4543171,10.376,6008.18687434,100.813799246,1.764174708526896,0.05463356454656819,1.515062361032826,0.13448848295409524,0.9664927423788652,0.137,1.0,13.72,2.82,1.0
4554810,9.871,5671.85113717,100.795656198,1.17838474162581,0.011256229684156033,0.9667273025926784,0.033716619347080014,0.8979029442778629,,,,,
4554830,10.338,5500.42552819,102.904049126,1.3791825147888694,0.02401119743021103,1.0559633229322791,0.06741726644859894,1.073644397100436,0.37,2.0,7.733,0.031,2.0
4571351,10.855,5878.7270431,102.756870382,1.1865771889144254,0.07299290676307679,0.5843470364608552,0.20988362809057695,0.8708676204326531,0.143,1.0,15.32,1.53,1.0
4571904,11.603,6320.33184133,121.876769108,2.212271966412048,0.08015292367987822,1.2552219163456806,0.18184999882209432,9.977764459304725,-0.097,1.0,,,
4574610,8.831,5960.81686155,115.672009132,3.063770288247756,0.07945449693305819,1.9085568821405952,0.1972983791221978,0.9533173227256084,0.15,1.0,3.25,0.52,3.0
4577484,11.026,5237.05663506,106.003241169,2.2608239722707943,0.13318679970603245,1.2820783840347476,0.3815647173847574,1.4446208848247688,0.022,1.0,,,
4586099,9.22,6216.24633184,118.915225995,1.8239582812919501,0.02006763673648847,1.2659780908472966,0.058323294783978165,0.9452321005461292,-0.151,1.0,10.41,1.64,1.0
4638884,9.857,6497.37604766,139.141861202,2.025757603588159,0.01891564101253051,1.6771695078183169,0.055335362575481516,0.9294508162653357,0.008,1.0,5.97,0.67,1.0
4641621,11.765,6430.58741928,138.059437149,3.3988824716200674,0.10393795570242846,1.983908497950104,0.2718233029074847,0.8874187988900378,-0.264,1.0,,,
4646780,10.89,6507.88920545,137.833720059,2.0817976310057578,0.07660692620091426,1.6979324924764179,0.2096927877206642,0.9446491885904152,-0.11,2.0,4.25,1.14,3.0
4672403,11.216,5769.16499084,111.854252182,1.7853879709238096,0.05844374712771683,1.1454217494635537,0.14599410438271695,0.8566985679196751,0.113,1.0,,,
4739932,11.603,6160.34706666,126.923782478,1.8347082320097639,0.08980272417719773,1.2729885577466946,0.2494310160699282,0.8978283670076632,0.008,1.0,,,
4755204,10.622,5922.83007311,108.353179314,1.6429063161330695,0.03897185426923257,1.2004653093035151,0.10650372197619655,0.8735841306195952,-0.072,1.0,22.88,4.04,3.0
4756112,10.847,6097.63211268,123.304079697,2.933675426643657,0.07615759455437554,1.9142088716879344,0.2009833282899551,0.8484366464669155,-0.209,1.0,5.42,0.042,2.0
4841753,11.734,6181.35264834,110.689278146,2.079980326962439,0.09899348666035017,1.2236453275223282,0.2541004304687655,0.8800652711408059,0.127,1.0,,,
4842436,11.301,5762.15315314,98.3102592008,1.4611206671537473,0.14051710981519225,0.9007182201817934,0.41375095253431093,1.2012876341346588,0.139,1.0,27.43,3.7,3.0
4846457,11.181,6028.33576951,103.446685871,2.446441673525149,0.0805254180386191,1.4103847718455984,0.20416378746592403,1.1142838207399937,0.229,1.0,,,
4859338,9.494,6196.0741531,87.9330651783,4.128108171750928,0.030080458933445388,2.859012840895737,0.07115140034987529,1.313822978218228,,,5.83,0.5,1.0
4914423,12.287,6382.10594988,124.977885913,1.5772895994779452,0.02409933090299296,1.4498809106363568,0.06758175295222281,0.9851182425667172,0.09,2.0,23.07306922,6.417380287872341,4.0
4914923,9.458,5479.95718736,105.573351695,1.3309009578880204,0.010896775001145836,1.0159162375701114,0.03265808217204459,2.6392909656976347,0.15,1.0,24.54,3.84,1.0
4915148,10.709,4844.92650445,85.1274314818,2.4539098451892905,0.023104446084637,1.0126150907226852,0.057044351729926585,1.0368562031181596,0.095,1.0,,,
4918355,11.209,4856.14456004,80.43787675829999,3.404517702575924,0.037064646669876106,1.2842741433998535,0.07886465990238088,1.0257204398759472,-0.06,2.0,,,
4931390,9.261,6459.14226445,138.046146185,1.4746370270876916,0.015899181171195133,1.5163970536088647,0.04712606998567067,1.961219889880729,-0.08,2.0,0.572,0.075,2.0
4947253,11.06,6033.50974212,123.176261528,2.1322799459289383,0.09698685994851663,1.3815363661846707,0.23202645504358171,0.9383202572012792,-0.196,1.0,,,
5002605,11.528,6833.7304985,145.452029272,2.2034802461711505,0.1361401361669428,1.4152198055234055,0.3730951490489335,0.8264532756810603,,,,,
5021689,9.426,6209.08824911,117.636027853,1.7881363529547918,0.014947083672803228,1.259381920770598,0.04432953165221305,0.9847255074039828,-0.089,1.0,,,
5033245,10.906,5005.37699085,95.3792439068,3.4300662478235915,0.07931104108504042,1.5013576950275045,0.1633805912167261,0.7874386340012426,0.119,1.0,,,
5042210,11.821,6122.84184275,134.125707266,1.8472989320353603,0.034545292269829816,1.583008202339421,0.08698813662901819,0.8238091460155726,,,,,
5084157,11.649,5700.10908861,95.6756327416,1.3914773178987363,0.041967272313860375,1.1355139034908337,0.10790285824220869,0.9454460469788872,0.125,1.0,22.25,2.85,3.0
5088536,11.529,6058.69810397,115.29058735,1.2030085339328906,0.03782948766162746,1.1500272797191469,0.09601393806607404,0.8830943147211331,-0.14,2.0,,,
5094751,12.365,6201.86956339,121.119464531,1.3107659944775545,0.0680350231802564,1.0199254950479217,0.20109669970427596,0.9532716487477652,,,22.86340272,6.417380287872341,4.0
5095159,11.087,,,,,,,,0.097,1.0,94.15,11.07,3.0
5095850,11.419,6793.02866536,162.371256746,2.331255934980822,0.07443292626079018,1.5129813195097528,0.16216159373163547,0.99079320003965,0.11,2.0,4.38,0.48,3.0
5105070,11.451,,,,,,,,,,13.85,1.34,1.0
5108214,7.837,5966.59902628,87.92414689489999,2.538989482121685,0.0181349698721067,1.4721826280553116,0.05299259725096534,8.325680198329003,0.17,2.0,17.74,1.51,1.0
5110725,11.014,4863.7178958,86.92665254280001,4.229959787654809,0.048230525929383455,1.684801485639426,0.10122637050478957,0.986616239291738,0.353,1.0,,,
5112169,10.948,6131.58340532,101.856747178,,,,,1.0653803405248354,,,4.81,0.73,1.0
5183581,9.811,6371.38925729,122.131312527,2.0838029044518227,0.06922235985191215,1.3879234057511591,0.15003148133145142,0.931281013647148,,,6.24,1.14,1.0
5184732,8.165,5901.52570458,107.671506401,1.3696664820833468,0.00945817871462109,1.2894448354250967,0.02836063296818098,0.95054294438467,0.36,2.0,20.47,2.27,1.0
5214711,10.938,6440.5320853,161.077613803,1.6505753968554469,0.15174003783023643,0.8869474810883613,0.4368980897811692,0.9633713176889066,-0.025,1.0,,,
5252847,10.341,6411.64851332,152.717692039,1.7084413115966477,0.12073802444286703,1.5367811406746175,0.2646839212355672,6.8095167714996325,,,6.15,0.6,1.0
5253542,10.548,5712.20014979,106.87218089,1.196187494321559,0.24411652668230516,1.0954067052592522,0.7315219535294781,0.9244744141689292,0.203,1.0,27.44,4.78,1.0
5265656,10.93,4966.49791083,93.1851099146,2.5232446145286644,0.12114218337207451,1.0603663628372026,0.31312885944184976,0.9144862817889576,0.309,1.0,73.36,8.95,3.0
5309966,10.488,6319.82620534,151.235096915,1.712915693280961,0.08307877731950244,1.4837986148066853,0.2320454513503725,0.9366987981548496,0.11,2.0,10.84,0.75,1.0
5344612,11.11,6125.02122423,112.209333573,2.0998825134983816,0.06702777294882785,2.2773191516600177,0.17438392032060174,0.9804581215550452,-0.123,1.0,14.9,2.78,1.0
5353186,11.425,6328.83552508,120.985767254,2.423140100316631,0.04296176600875691,1.7399751315647463,0.10246765799609375,0.8722500974113941,0.073,1.0,12.86,1.08,1.0
5371516,8.371,6331.1832715,122.523990381,2.045098958588651,0.013437644039674073,1.4377085788411168,0.0396915797251562,1.0020090088133464,0.075,1.0,5.19,0.48,1.0
5390438,10.538,4779.92921141,80.4264609221,3.612579919317543,0.040620444279913,1.1514799849748185,0.08848065658964996,0.8818718072093515,0.186,1.0,,,
5394680,10.346,5664.52214678,121.899818779,,,,,0.9497637478539428,,,43.94,4.78,1.0
5429911,9.386,5069.56887861,89.8667884666,3.2022758991307603,0.07425813175144975,1.4107228095479392,0.19780926505535124,1.1730419822977234,-0.005,1.0,,,
5431016,10.728,6520.4307005,131.34814003600002,2.149101481158552,0.039224528575535066,1.3048231105318373,0.11723683419450416,1.0656964544005598,-0.264,1.0,16.54,5.53,3.0
5431807,10.647,,,,,,,,0.117,1.0,27.4,2.14,3.0
5450445,9.777,6120.5257924,116.625245301,2.032825568631315,0.020743458079569805,1.5150784069136392,0.06125815218902766,0.9634169767671208,0.019,1.0,12.9,1.18,3.0
5468089,10.232,6202.14873032,113.845534992,2.1251038908631554,0.04392072503237681,1.709545470333656,0.11711458310426354,0.9617785342629368,0.01,2.0,10.87,0.9,1.0
5511081,12.119,6270.35284946,135.751990731,1.7618232209099098,0.03435803221750312,1.1910651653230857,0.09585196876803452,0.9659892455322736,-0.07,2.0,,,
5512589,9.99,5796.21568149,111.339558911,1.6460096107314617,0.013794431669445368,1.1324979659672032,0.04124096180005683,1.0341701547059594,0.032,1.0,,,
5513648,10.77,6030.45559981,123.905905898,1.656151840406846,0.03783117892051602,1.484497649345585,0.08581603412235048,14.052364835668998,-0.11,2.0,22.45,3.55,1.0
5514383,10.868,6118.47133235,105.57634551,,,,,0.9791573742646964,0.2,2.0,,,
5516982,9.799,6316.36603509,133.07696204299998,1.479213577867847,0.01770181727104364,1.2495607794181185,0.05229442795788915,1.163182946529311,-0.065,1.0,24.51,1.99,1.0
5523099,11.64,5373.32791967,109.674507646,2.3657861550829216,0.07958897957050315,1.2742192899847051,0.1741986580650347,0.9227775874428408,-0.112,1.0,63.86,9.6,3.0
5530375,10.367,5966.94838383,110.205589732,2.643181640910584,0.06063816008025556,1.2684683347195382,0.15055242850143405,4.401023070771223,-0.226,1.0,21.61,2.1,3.0
5543462,11.113,6096.84969941,116.374248752,1.345763191294994,0.13594439796568572,1.1175759375102408,0.39642875338822836,0.9251521341749612,-0.372,1.0,21.34,2.36,1.0
5561278,11.855,6458.48461042,137.312580309,1.9830098386832538,0.04045698354276352,1.3642007412191621,0.10553718510199502,0.9756227659196244,0.0,2.0,,,
5596656,9.469,5119.25942743,86.9770236658,3.497199756953559,0.013707664608466714,1.032964608036799,0.03445285514626983,1.5350522775438211,-0.53,2.0,,,
5597743,11.369,6404.07960747,125.898628881,,,,,0.9602661967910572,,,13.95,1.33,1.0
5603483,11.07,4727.95513678,77.7678762905,3.868405906973094,0.03679204884622405,1.4189284005889111,0.07670689581762774,0.8943681400592907,0.29,2.0,,,
5607242,10.667,5430.03267504,107.413208251,2.34137707294162,0.01087993506196718,1.1592755914731454,0.03218278635997252,1.0450752707017414,-0.185,1.0,,,
5629080,10.339,5088.81099771,89.0423927036,3.1105649661706893,0.03338246144839236,1.259917400268471,0.07690748698016826,0.9994691429106362,-0.301,1.0,,,
5636956,10.888,6560.24213215,133.956774311,2.1196915367499995,0.05787960917911256,1.5750658029180744,0.14183746657962254,1.033339400244345,0.094,1.0,,,
5683538,11.458,6372.24568249,197.139613363,2.3993938444472067,0.04774973525389658,1.333545976592009,0.13040425011325477,0.9118306913987524,-0.557,1.0,,,
5686856,10.479,5909.74081309,107.109763511,1.6573950708615017,0.0547893840919292,0.9731417157640798,0.12333542036690834,1.0757396414478753,0.0,2.0,17.75,2.15,3.0
5689219,9.828,,,,,,,,-0.307,1.0,0.98,0.07,1.0
5689820,11.299,4899.306444899999,96.0272058085,2.2063167619794,0.0106324769914868,0.9990721249454838,0.03168547862048934,0.8738232299129935,0.22,2.0,,,
5696625,11.5,6652.70250079,133.522470472,2.924824562661597,0.11114247906874343,1.9795020643816812,0.30196986460859165,1.1566403498530695,,,10.56,1.33,1.0
5723165,10.601,5059.89968004,94.9868907772,2.573421177056866,0.01732889900247139,1.1529278931283213,0.041135739596599316,0.9243718436686638,-0.12,1.0,,,
5771915,10.955,6262.97216879,127.760429265,2.007968595661885,0.12356248543883039,2.060075897842658,0.3018688491462101,0.9712256455116864,,,9.28,0.63,1.0
5773155,10.308,6215.26393396,120.881168927,1.951874658982323,0.07601236820829753,1.5132000730511506,0.1535719827983495,0.9291107026973966,0.138,1.0,7.31,0.9,1.0
5773345,9.157,6205.61973214,117.409428601,2.034918593113536,0.01060323825642071,1.5266767752106398,0.031635968677422424,0.9678003289137648,0.255,1.0,11.29,0.62,1.0
5774694,8.308,5549.90299959,100.521067344,,,,,0.989518723449798,0.04,2.0,12.1,1.01,1.0
5780885,12.885,6163.97398149,117.721600248,2.102442310911067,0.08258359266803308,1.6542886012197668,0.18037975495802877,0.9077928409786256,,,,,
5791521,10.25,6315.87262641,115.718105811,3.3418882278338633,0.09435270839973074,2.3570460892602916,0.24810353429926094,0.9136192630092608,,,5.1,0.64,1.0
5814512,11.225,6365.19296745,127.835558638,2.416290756698753,0.12354704236033658,1.9561405374470693,0.2981838154223439,1.3895428089112862,,,5.65,0.67,1.0
5818478,11.289,5253.65278278,118.505967208,3.668519710000574,0.10584711954394735,1.7471734640542298,0.2204919500567008,0.9146381642148006,,,,,
5821557,11.254,6213.93573883,133.471125258,2.8367759634547633,0.10333120225245572,1.976776283882949,0.2759028273809545,2.6462486502236504,,,3.061,0.009,2.0
5822889,11.042,5348.20800253,163.91145127,4.066844955149097,0.03422847741016487,1.4890568802002477,0.09976473312081813,1.5364514191518166,-0.11,1.0,88.46,16.22,3.0
5856836,10.848,6113.65861627,128.824419321,1.436589594433149,0.12982853403742556,1.2584360024580101,0.3714208854874037,0.9629370907132696,,,7.06,0.68,1.0
5866724,11.018,6166.51487885,134.642124861,1.3950317000099095,0.02849506746889266,1.1940718821598946,0.08284172656004414,1.0059715746098974,0.14,2.0,8.44320091,6.417380287872341,4.0
5871558,10.205,6174.20701087,122.151941122,2.444952802169092,0.09252262898612004,1.55026554354939,0.22272298273942062,1.0601040174972745,,,,,
5892169,9.906,5043.01760683,93.1040729027,3.095576305878667,0.028868366079314197,1.4307774831045672,0.06695280683291144,0.9298211682779683,-0.003,1.0,,,
5897826,13.109,6332.25893907,138.20809998,2.1197351561515787,0.06527772821232193,1.5100587180863332,0.17457350913247477,1.0666084427827545,,,,,
5905822,10.787,5959.44918883,98.6173465203,1.4917319454135023,0.016375895836613818,1.2251299338617037,0.048029945278014546,0.8659936334585089,,,,,
5939450,7.311,5970.2641317,113.332430133,2.9997388241518608,0.049383313648712984,1.7028730278753033,0.13602933555484464,0.9945127913717834,-0.19,2.0,9.63,0.92,1.0
5950854,10.961,5815.07797506,111.845657994,1.2174895730161928,0.014390747024245467,0.9278345994682169,0.042947102790804416,0.9951383281903264,-0.238,1.0,22.90607849,6.417380287872341,4.0
5955122,9.281,5909.0879702,109.305394392,2.2023126881385124,0.01130205768525569,1.3672876790454884,0.03151186544492275,0.8941748640510643,-0.246,1.0,18.135,0.311,2.0
5961597,10.332,6395.87884596,128.652190618,2.168523112346833,0.09048052575969112,2.0113329507940896,0.20426751629370302,1.0058950271688436,0.051,1.0,2.85,0.44,1.0
6034893,10.9,5063.47470969,81.7828312726,4.2121860939940605,0.06149348418775827,1.8071561353444445,0.13315846024719716,0.9606290234559428,-0.144,1.0,72.85,7.17,3.0
6035199,10.924,5108.67444992,94.7959760276,3.2206089787742336,0.05749203653241285,1.0406492170365804,0.12309924702357541,1.6089875030226417,-0.46,1.0,,,
6047087,10.412,6063.63524443,115.768661566,1.3484070251168405,0.04920982556636742,1.1789802307892718,0.13385862207560825,0.9490806327488472,-0.188,1.0,,,
6049366,11.192,6020.19089276,112.327601393,1.7812609488412101,0.10083053244561803,1.1333853640968479,0.2555035369317558,1.0497841386787763,-0.143,1.0,9.55,0.82,1.0
6062024,11.318,6568.51437685,139.619184112,,,,,1.0028945415603938,,,12.97,2.52,1.0
6064910,11.415,6291.81839832,128.408991008,2.4077920000178743,0.018958592734335544,1.4806470865443593,0.050385057913382825,0.9850548144541372,-0.27,2.0,,,
6106120,10.966,5615.77694126,120.036208864,,,,,1.009695551939576,-0.01,2.0,,,
6106415,7.179,5721.951047199999,108.668399207,1.2135436073138675,0.010088757621532753,1.064351002464241,0.030237849239957478,1.0244262023908124,-0.04,2.0,15.95376128,6.417380287872341,4.0
6116048,8.418,6057.43195625,118.628377199,1.2410025678857428,0.010207200014911101,1.0657214506449162,0.030612792777418525,0.932815286924721,-0.253,1.0,17.31,3.67,1.0
6119013,11.217,5276.33952238,110.56994208,3.3057619329430197,0.07264582940531421,1.3685152270924978,0.15321229142694867,1.0148186755681667,-0.31,2.0,42.37,1.71,3.0
6129877,10.122,5959.47838238,112.117269324,1.3507178328415568,0.05532952290997463,1.174097940730959,0.15006133941014518,1.3512816966683632,-0.048,1.0,33.23,3.32,1.0
6131150,10.632,6648.34250379,132.88191961299998,2.422889017881279,0.08958824919690617,1.6040851739175241,0.20818739303051448,0.9388020402386824,,,2.94,0.43,1.0
6145937,10.121,5288.51530355,106.067595416,1.994125282656331,0.04453995474700351,0.8048170154160073,0.09576912720123641,1.0330083440723437,-0.313,1.0,,,
6191340,11.434,5933.274801199999,120.996201753,2.79408029064337,0.16255439748292866,2.108164657350068,0.44618196730337656,0.8981017734663179,,,37.399,3.431,2.0
6196457,11.565,5508.64512477,104.774429405,1.6657183884995896,0.021646804865764466,1.1281608127822165,0.06229871950595307,0.9040696290832444,,,20.69224258,6.417380287872341,4.0
6225718,7.501,5948.658285,112.956682471,1.242480934534273,0.01016949834167417,1.176618121147117,0.0304744007653697,1.0106705605055235,-0.07,2.0,8.6,1.04,1.0
6232600,8.897,6447.45044829,129.50379523,1.2913586956592147,0.06483091076298941,1.0756534758952196,0.17994177943252637,1.0418146481642498,-0.294,1.0,6.37,0.64,1.0
6268607,9.475,6151.71239695,118.925724444,2.45845501829175,0.0659444673867785,1.3661096464681532,0.14292861867851975,1.744499312363164,,,7.75,0.86,1.0
6268648,11.049,5907.27492101,147.655027843,1.3914412397026537,0.09867561910581635,1.1480967366653558,0.2716786109671156,45.45257128608132,-0.31,2.0,,,
6271551,11.418,6927.27138908,134.693696645,2.0303168007256107,0.11384356053714476,1.6687551796827793,0.2951496885133399,0.9040520688242436,,,4.51,0.5,1.0
6278762,8.717,4993.43892196,73.7352699412,0.7467027930918789,0.049168448802421466,0.7346106139481049,0.14728430637889411,1.0002837557328987,,,32.97068814,6.417380287872341,4.0
6286450,11.566,5681.74156176,85.0196343254,1.4907300868551439,0.33054327032803865,1.1839130258186674,0.9829127226441544,0.9019601927579188,,,22.57,2.51,1.0
6287060,10.299,5886.2644853,118.866951863,1.4893066626723703,0.12239756963332918,1.1669895812308386,0.3573672218580399,1.0541697550555056,-0.016,1.0,30.14,2.45,1.0
6289367,9.86,6491.48371291,126.5471924,3.3479288683355244,0.04564855351709863,2.0528958434152953,0.10590371659716578,0.9831242516948188,,,2.89,0.34,1.0
6290627,10.973,4986.6060130000005,82.22104483390001,3.6215386478049574,0.03862950226715975,1.285639333016541,0.09377670784709624,0.9970283921347548,-0.309,1.0,,,
6308642,10.661,5939.08591176,125.842617335,2.4453326589887556,0.05612725750508204,1.4344948789421916,0.13861070162544584,1.0218577369657909,-0.259,1.0,,,
6313425,11.338,6010.33463207,138.260970092,2.758254771414848,0.016653314634644478,1.5739679488734772,0.045945785261089306,1.067025627215228,-0.078,1.0,,,
6359801,10.129,6581.12638729,150.053576955,1.6576882912675215,0.10545843574347712,1.1780098116449431,0.2728376624496592,1.043106020386941,,,3.21,0.64,1.0
6363365,11.222,5850.57812131,118.873429403,1.2936543680045245,0.05122293592372013,0.8848896825047542,0.14669880711562883,7.473781862729815,-0.66,2.0,8.79,0.61,1.0
6363641,11.459,5828.93464305,119.073970344,1.6972380598935768,0.12675771204695963,1.1322279402605075,0.36159871392587345,0.9355222568189366,,,,,
6370489,8.729,6257.28434376,124.722283487,2.212785113342882,0.015642770667440638,1.5069788318154325,0.042665395781021624,0.9287011076209783,-0.452,1.0,,,
6387969,11.579,6373.17851888,130.462866314,1.7696028231396435,0.04553934492384357,1.3374438760934582,0.13201964608928254,0.9433140991825012,,,6.48,0.62,1.0
6421967,10.605,6262.43215316,126.72610361,1.25057278702721,0.15961809374635247,1.1941972263276113,0.4767649368205439,0.9715979411668452,-0.12,2.0,,,
6430804,11.446,5055.66809171,105.902128709,3.070573530405429,0.04900757865811044,1.0420874682247458,0.10508901284345014,0.8853463736308479,0.061,1.0,,,
6442183,8.52,5323.51680792,107.358643974,1.6246364411479464,0.010721757361329572,0.9623162534670383,0.0318943619832515,0.9478821666231332,0.15,1.0,,,
6448798,11.004,6506.9343835,123.144841295,2.5215911184795337,0.09661603490024256,1.6165638531170416,0.22137272617168458,0.9528430382224756,-0.13,2.0,6.532,0.087,2.0
6448890,12.44,4755.70888737,74.9528853299,4.391587527759254,0.014972372807426085,1.3975408344353277,0.036164505384542446,0.9103794774092062,,,,,
6450651,10.414,5858.05608624,119.440732924,1.629189091790742,0.07776264987379691,0.9670567355659034,0.19354126234033833,0.9424899653429905,-0.11,2.0,,,
6462863,12.205,6837.06713942,139.942890211,1.5251445380322708,0.0665006434498045,1.7174259486820052,0.16914636678784756,0.8789366424960209,,,,,
6470149,12.263,4933.52169924,110.03850486,7.081522058643641,0.04652829225249706,1.741916557316634,0.10216548339204183,0.9429090768669957,,,,,
6505044,11.01,4873.22966074,80.7514740312,3.852394408549164,0.049142109735622226,1.33489746115814,0.10655917400106156,0.8924914124099935,0.17,2.0,,,
6508366,8.972,6394.01609716,123.509894304,2.2526907614163045,0.010700254253308082,1.6730790633635622,0.03186215724913,0.9910238116508084,-0.03,1.0,3.72,0.33,1.0
6520835,10.043,6114.08389194,128.09531331600002,2.180383792288503,0.061161757256033164,1.404073786838203,0.1527214942283109,0.9701461739347552,0.032,1.0,13.48,1.18,1.0
6521045,11.197,5818.43153731,106.805794188,1.497390599239692,0.016089218234854905,1.0896493569270542,0.047945472691730745,0.9973038142100816,0.11,2.0,24.77945667,6.417380287872341,4.0
6528464,11.411,,,,,,,,,,,,
6529109,11.068,5646.63449429,112.547501802,1.8488709538717525,0.033008787529066476,1.2407867811598519,0.09021490159308886,1.0901961493586396,0.072,1.0,,,
6530901,10.21,6246.20940194,124.539008185,1.5889978596499414,0.11032723318918732,1.337360352739241,0.31870718074326737,0.978842370394824,0.018,1.0,10.06,0.84,1.0
6531928,10.698,5124.61054813,78.9647148115,2.6690655947202484,0.01581767308312692,0.9935037607800451,0.03846478806046659,1.0507413638990664,-0.719,1.0,,,
6587236,11.06,6222.73950885,127.537604696,2.9518192932939624,0.11314534293085118,1.4197471437254265,0.2671341314510112,1.51487055297646,-0.29,2.0,18.204,0.456,2.0
6592305,9.952,6013.27955511,112.710668186,2.298091856467268,0.03377357019460256,1.4597161746577598,0.08921582727570468,0.9228496530691244,0.06,1.0,11.34,0.9,1.0
6593461,11.336,5668.02846924,93.9521646409,1.3273498100750132,0.1523951612334994,1.0507026958640902,0.4277847700776825,0.866055008722312,0.25,2.0,25.46,1.94,1.0
6593620,11.342,5582.61604491,108.128744991,1.689589382144537,0.13431531633756547,1.1511202341969744,0.3892990971923198,0.8775894960574732,-0.26,1.0,,,
6603624,9.087,5649.67710079,99.9307632522,1.1372236218541865,0.009395621205640586,0.980741989642206,0.02818043288574213,0.9271576529144916,0.2,1.0,1.21826671,6.417380287872341,4.0
6605673,11.039,6018.03400185,110.840148034,1.6157969596811115,0.0758516981418028,1.0702330055682263,0.22373951172844692,1.082176338159296,-0.258,1.0,,,
6612225,10.432,6276.96756859,124.650312064,1.9733150275199047,0.06380584842472604,1.4586278662361143,0.13810237089317018,0.9724018903637982,-0.337,1.0,7.63,1.4,1.0
6612869,11.163,6615.51248127,135.23074613100002,2.144608606985458,0.10351224601905523,1.8971927917695335,0.2421074575456035,0.9806006780912162,,,8.56,1.2,1.0
6627507,12.904,5679.4984721,258.11840193,5.053421626686555,0.1256094298156585,2.3028242272929464,0.37066905487571056,1.0274206202913414,,,,,
6671492,11.283,6252.80052227,115.201785279,2.544281481680246,0.051045780753022615,1.5872393853450146,0.1286789876108732,1.0436537592073054,0.067,1.0,,,
6677144,11.391,5640.25846163,111.003665549,1.416150850099861,0.10253177755972911,1.0466500638716458,0.2390448552461526,0.9419597956602036,,,,,
6679371,8.728,6459.42224247,126.85063843,2.4053135600102373,0.011286755074304778,1.9620556811410472,0.03374096019626549,0.9821572239234,0.01,2.0,5.36,0.41,1.0
6688822,10.13,5505.71224589,103.627296288,2.24551424982587,0.056619798232709406,1.3036008474887937,0.13913792234766925,2.154302372821984,0.147,1.0,,,
6689943,10.242,5938.32294608,105.037137441,1.5501102049964959,0.06749324211888766,1.3291440598057083,0.1797391931831148,1.1144710232821684,-0.002,1.0,11.72,0.94,1.0
6693861,11.49,5884.96111571,118.360160372,2.1178968820790014,0.014446196331671754,1.1497394966835692,0.038498068693585505,0.9592592169095598,-0.402,1.0,,,
6719212,11.305,5675.45137395,109.619204187,1.6802163747525543,0.07188181176083193,1.145682302131578,0.19195503016087245,0.9652052260796732,,,,,
6761569,9.955,6480.62887294,132.089279371,2.064414953158656,0.05564809262064368,1.4524562245161798,0.15939926064767546,0.9922461572209258,,,11.58,0.7,1.0
6766513,11.37,6525.61471083,129.152396413,2.110430132099568,0.0195729237881411,1.3103378258442238,0.05657666487775789,0.8216029053461932,-0.397,1.0,16.18,1.16,3.0
6776673,11.044,5450.19664457,108.232434438,2.503180295752561,0.06295020767764573,1.1898845367597464,0.1417123380270195,0.9725680089070308,,,,,
6777146,11.279,5856.33604387,117.099795974,1.4119370718310174,0.015860395889297947,1.229995636315646,0.04207401786265717,1.0599091864510175,,,7.25,0.52,1.0
6784857,11.477,6327.25445306,127.951588529,1.8992518092050785,0.05531552437267342,1.4748519131135118,0.15866346967564765,0.9876325014364634,,,12.07,0.84,1.0
6786176,11.134,6211.99651712,119.33065388,1.4432335608014406,0.16653155936507413,1.4509933554609433,0.47309573615961553,0.972468861760564,,,,,
6802438,10.673,5376.84312748,118.141959694,2.536701994928006,0.016203244969644412,1.13133231126676,0.043027309276699746,1.0332025562070932,-0.298,1.0,72.85,5.57,3.0
6806100,11.307,5578.96489298,137.894248224,2.6018517931343834,0.09668299774305562,1.954168432120097,0.23325109889489803,2.019695616968322,0.237,1.0,,,
6837853,11.036,6075.44507939,127.215237598,1.3777172428800146,0.10894002145782017,1.1478662777665511,0.3160342456522099,0.9480697036953504,0.154,1.0,,,
6848299,11.335,5494.20155596,116.905375317,2.3810438696382152,0.05943505229611341,1.7024442014924497,0.16753627723644726,0.9214974368884998,-0.368,1.0,,,
6853020,10.724,6238.13948383,114.191848967,2.2711604452021286,0.1143645014420179,1.7749980027512167,0.2895010210074759,1.0690741835106818,0.125,1.0,4.88,0.49,1.0
6863041,11.472,5564.03084839,154.609014195,2.6696912845374174,0.032095885019004976,1.7376257500690155,0.0897256401805999,9.729535006404886,0.14,1.0,27.637,4.584,2.0
6881330,11.248,6279.25072408,142.865190453,,,,,1.1053990195405177,,,11.96,0.7,1.0
6933899,9.618,5789.77536721,112.399916955,1.5740638773047464,0.010402600951486008,1.1120622895405101,0.03117777159310035,1.4280241863735796,-0.045,1.0,28.90603253,6.417380287872341,4.0
6947945,11.03,5563.24113876,111.704925858,2.1845325972944876,0.04974175767741592,1.1101088341493948,0.11332831256091874,1.2606181081214023,-0.144,1.0,,,
7009852,11.604,5614.2062274,116.118484131,2.497773329565368,0.03641230731181008,1.2959150681398068,0.0866021200375378,0.7870599118994639,,,,,
7019341,11.499,5647.60806173,101.953482252,1.4507254439736772,0.06967930515092569,1.1247932231581999,0.1819367756052073,0.9324243037416436,0.38,2.0,32.54,5.83,3.0
7038145,11.601,6221.75296148,121.041813466,2.602227040510806,0.055479651258153934,1.750549255263622,0.12993981657628106,0.8758212608234109,0.257,1.0,,,
7051180,13.143,5305.59979858,359.027055165,2.3755236408005636,0.05706242414559886,1.1692655754489865,0.14249908444214648,0.8327184629803509,,,,,
7103006,8.856,6371.90812322,124.891701204,2.0470898861097724,0.011173418321984587,1.6729493345338435,0.03337652444562664,1.0362158838718425,0.071,1.0,4.66,0.46,1.0
7106245,10.791,5924.68385114,112.477162328,1.1671044340346415,0.014151263947707205,1.0792575426681146,0.04224275956992257,0.8940153698838685,-0.188,1.0,21.21,1.94,1.0
7107778,11.379,4973.245717600001,82.5328835262,2.982885208665109,0.0157170345948905,1.4370923063456806,0.03971128156624343,1.0260577556509032,0.034,1.0,,,
7133688,11.133,6419.60058408,128.791397295,1.9939775810262055,0.08109629649253543,1.5551293100572976,0.21489702436988903,1.04316818070171,0.028,1.0,9.01,1.14,3.0
7174470,10.769,6324.68018897,123.703635844,2.5285457674194722,0.11487421164206535,1.967358377393866,0.32455758031498727,0.8947552960593794,0.192,1.0,,,
7174707,11.356,5409.29097646,114.150682692,2.0678180545879226,0.011395018679934905,1.083807483130621,0.03378148181263389,1.150689123947784,-0.006,1.0,,,
7175594,10.958,6306.66403014,125.235919282,3.0307981159772615,0.1078090742632539,1.0977453097677687,0.26790232958109533,1.0623360600929748,,,,,
7199397,10.775,6205.78537988,114.705242773,2.6854371064104017,0.017674255166802818,1.5547262501054782,0.04523435979906224,0.9474677017529058,-0.13,2.0,,,
7205315,11.11,6214.56467166,127.846051955,1.6605974521459956,0.06380536188389994,1.1286258452775577,0.1666918828217117,1.0756025371915954,,,6.25,0.74,1.0
7206837,9.769,6275.50705929,142.709085006,1.5928526077535967,0.01387988583420589,1.384241632618549,0.04148323989333808,0.8859507411804873,0.128,1.0,4.05,0.26,1.0
7215603,11.6,6164.52399552,123.369368862,1.4832952392875212,0.05845551090828192,1.255792234038873,0.13794854081475533,0.8415806770599727,0.33,2.0,7.16,0.59,1.0
7216846,11.28,5035.52004052,102.748102118,3.242541288050471,0.01499086815439153,1.5456429018867042,0.0417683574078493,0.9337650210297592,0.073,1.0,59.99,7.82,3.0
7218053,8.516,6041.81807874,118.692373442,2.7378391819024652,0.07322914629663592,1.8007244310666113,0.16894617467627845,0.9481417825638458,0.03,2.0,3.76,0.45,3.0
7219761,9.668,5331.76853205,107.69218803,1.763998531879117,0.01781160746541949,0.9888723035334583,0.04949133187689632,0.8327439208630801,,,,,
7255919,11.712,,,,,,,,,,,,
7264595,11.263,5961.06199521,122.340020822,2.456928408064313,0.06475577524442268,1.0896614281202401,0.1667138628034698,1.072637404808633,-0.252,1.0,,,
7271556,11.432,6050.42042924,122.479502088,2.054522529373096,0.08783049097320796,1.0921083377753014,0.20545425281286517,0.9775557790931988,,,22.562,0.499,2.0
7272437,11.364,6115.83082716,123.395759314,1.8438823237157844,0.05663092636572711,1.286966205370144,0.12607492649075833,0.9186903957851182,,,8.68,0.81,1.0
7277317,13.781,4861.21431533,99.2304051512,2.66073414079903,0.044300136033515514,1.1071258673871884,0.09291620332328536,1.0637716918548497,,,,,
7282890,9.066,6360.62720039,123.209792566,2.557523567570648,0.014480243562860312,1.8910201003568927,0.03944495789234524,1.081938080149632,-0.014,1.0,3.4,0.35,1.0
7296438,10.087,5757.10575983,98.0673437823,1.3795084559166249,0.009490691822828391,1.1323089141266367,0.028402051452136666,1.100026491114305,0.208,1.0,25.89,2.12,1.0
7341231,9.91,5465.37294654,48.8521482629,2.7186282233048984,0.01312357932147964,0.9169199436686808,0.03193883088266171,1.061072345301912,0.15,1.0,,,
7373873,10.543,6268.86286779,112.542236617,1.9457779001995066,0.14015680813500303,1.3410331375721134,0.37655245814678034,1.8393798125137253,,,3.81,0.32,1.0
7376493,11.528,5560.58982403,108.943378438,1.3710470454952497,0.06979008616585278,0.7981524760382478,0.20518466921940254,0.9311294306456156,-0.123,1.0,,,
7383120,10.902,5950.90694077,113.612715172,1.4607953485657346,0.10221306753834872,1.2482912349667727,0.25671666175516766,0.8999166972694806,-0.112,1.0,,,
7386523,11.657,5937.69308903,121.779206352,,,,,1.0046047756940315,-0.06,1.0,22.016,0.411,2.0
7429287,11.443,5643.87256045,111.251412202,1.5414626059665384,0.03594637476414958,1.0151249224298928,0.10109111658950572,0.9285662291771566,-0.381,1.0,,,
7439300,11.192,6204.6307876,109.489156241,2.6525082818412455,0.10882122735753844,1.7684073997381673,0.29039833161343365,0.8696249118751297,,,12.81,1.86,1.0
7448374,10.192,5654.91278124,112.980103952,2.371540494518249,0.0622998441248887,1.4007366717579337,0.1564717376940189,1.0428508395088238,0.107,1.0,26.839,0.618,2.0
7449136,11.704,6245.97296965,143.82819022,1.5676546408139689,0.055803208925978814,1.261398732034615,0.15493945576695653,17.828050837912894,0.12,2.0,,,
7465072,11.336,6767.44503817,142.944344185,1.9410990979377747,0.10798459830855728,1.8447855567915967,0.2578960896979026,0.8780859684251633,0.07,2.0,9.44,0.89,1.0
7500061,11.196,6216.04260394,120.278191996,1.901607812822169,0.13128988326186114,1.5257382357323723,0.3832735614609675,0.9884330670581184,,,12.12,1.42,1.0
7510397,7.771,6196.71825987,125.587989792,1.8628321063350588,0.011825226098128258,1.3764529451239913,0.035381713696881686,1.5261906556693636,-0.21,2.0,6.12767914,6.417380287872341,4.0
7529180,8.477,6654.55382645,142.551335881,1.63049076987054,0.03229710171824052,1.7528774828479177,0.0848181942017173,1.0019934161417956,-0.024,1.0,2.12,0.22,1.0
7530690,9.969,6751.23073515,134.67252943100002,1.4270302591899737,0.08726402884090569,1.556009602416431,0.2283942017389856,1.090339784127888,0.0,2.0,,,
7534011,10.515,5500.86894727,104.32597484,1.9562244890761746,0.05355109594416406,1.258011347931384,0.12846358865679802,1.3254103231532028,0.292,1.0,,,
7582689,11.973,6258.56676271,121.660712394,1.6341521084705748,0.07521270324268467,1.1883516453815697,0.21070887869487803,1.0114482827020426,,,,,
7584900,11.301,4853.98361677,78.6201017734,3.698068884113184,0.010351552985888428,1.3117376582415738,0.028580441283903815,1.861865486118212,0.284,1.0,,,
7591963,11.55,5843.34791509,119.110748868,1.8467355294645431,0.06460822550612036,1.2104761503459007,0.17108430631220875,0.9664843762013036,0.011,1.0,24.56,4.76,3.0
7598321,11.151,5711.35713737,110.057547453,1.2005710338217082,0.1037996322049966,0.7008909988214979,0.30556885586000015,0.8345746528178397,,,,,
7611858,11.187,5823.36395353,106.883932165,1.497467356749112,0.18379511186741304,1.0142810600774115,0.5340528964903312,0.917058738302588,0.021,1.0,23.03,2.79,1.0
7622208,11.616,6923.73955168,125.91933387,1.7448583144611012,0.0800952503809175,1.1551833020677584,0.20872346436246864,0.9924244130648466,0.01,2.0,3.25,0.42,3.0
7628676,10.755,5061.98360814,136.886640234,3.2571559502102363,0.04832729096317682,1.5342324882000662,0.12129150076813787,3.3758366591651483,-0.07,1.0,,,
7668623,9.398,6177.05073252,111.248298833,2.371397024386266,0.019929425919890678,1.5343002902407723,0.05404526250484209,0.9531371028953544,-0.004,1.0,5.49,0.44,1.0
7669332,10.449,6272.49519266,127.798417728,,,,,1.0689422239633894,,,16.055,0.026,2.0
7670943,10.927,6351.54930019,123.699871272,1.455787742468198,0.033829927052705815,1.330666089181228,0.10071137951767842,0.9243003123057052,,,5.14,0.41,1.0
7680114,10.066,5835.54766843,104.547234848,1.3883983400717614,0.01172816557754184,1.0639925817178966,0.035121660407090326,0.976794772737558,0.058,1.0,26.48,2.37,1.0
7700968,10.354,5741.56287031,111.19184358,1.1881420774025182,0.04186105554372017,0.9439916073007066,0.08647658957718188,3.7138306237845815,-0.517,1.0,36.15,4.16,3.0
7708535,11.588,5786.17148321,121.769865434,,,,,0.97865344596102,,,,,
7730747,13.831,5310.09115183,114.349981701,2.0650673687389514,0.08720102713130258,1.0664227503280665,0.2326012072466437,0.9444904943321796,,,,,
7739672,10.92,6014.06253269,105.520298936,1.8847110665749987,0.15538495843126374,1.5807954327963123,0.4617612416185378,1.005067229349234,0.085,1.0,11.97,1.69,1.0
7747078,9.47,5474.06733753,110.743871762,1.9949824945868462,0.011937381659615477,1.181960005682375,0.03437377276289602,0.9454672258231048,0.15,1.0,17.71,1.78,3.0
7771282,10.767,6503.88153781,162.25434272799998,1.6943895642127522,0.02125587193922318,1.3971929683318804,0.06345906950934528,0.8506971727811824,-0.033,1.0,11.6,0.85,1.0
7799349,9.473,4935.79909943,94.0894530319,2.6854350024152467,0.011526251503709055,1.225031615664901,0.0323656805853029,0.9647384763327046,0.195,1.0,,,
7799430,10.637,4928.69494306,81.34909969569999,2.874962006794693,0.07526193702210178,1.1583396556388803,0.15444694220734304,1.0092489158118694,-0.159,1.0,,,
7800289,9.53,6699.43360697,140.895947387,3.248708189998559,0.022643542190885546,2.1715970644898315,0.05343370559233604,0.86486953035176,-0.362,1.0,5.82,1.63,3.0
7833440,11.067,6131.68526163,125.582644418,1.5446575592446583,0.07874225844563554,0.8876292545887241,0.22750572381623657,1.009908807981052,-0.467,1.0,,,
7868937,11.575,6254.18689892,114.113892972,2.649222975677324,0.20500473400090502,1.8163578561458378,0.5864989299143112,0.8574832755865507,,,,,
7870112,10.826,5797.27396585,110.384341047,1.624933245985668,0.14191821696037182,1.1717572143799546,0.40222552070337786,0.8480413755500293,0.351,1.0,36.12,2.81,1.0
7871531,9.253,5386.17245356,86.41720031370001,0.8620671238753352,0.01652027776169623,0.8024188628299519,0.04952471343488385,8.575960569876854,-0.474,1.0,34.62,2.38,1.0
7875020,11.302,5626.67140457,107.260542134,,,,,0.9729026799394466,,,,,
7880676,10.896,,,,,,,,0.048,1.0,,,
7910848,11.105,6012.32926915,139.971066843,1.7221505559352888,0.35011216385697347,1.4912428376265572,1.0433679441083714,0.9183187850784986,0.11,1.0,12.42,1.84,1.0
7914731,11.498,,,,,,,,-0.047,1.0,24.95,2.31,3.0
7938112,10.992,,,,,,,,-0.21,2.0,,,
7940546,7.397,6288.05436504,129.949799987,1.940686922623206,0.01153386768563815,1.3904765687095848,0.034530348523953765,1.031975276193592,-0.2,2.0,11.03,0.82,1.0
7970740,7.777,5398.50266298,88.13818777870001,0.7767609126299032,0.01598799785891673,0.7701229186168944,0.04795746249533162,0.9175051520951768,-0.54,2.0,41.84,6.91,1.0
7976303,9.015,6160.45105077,119.223015835,2.184619116761226,0.011916239538727258,1.3888003933981077,0.03490416466879554,0.9834668013282212,-0.577,1.0,,,
7989422,11.539,6438.56051542,125.970683712,2.4737757210600257,0.052723477488034555,1.402064306551962,0.1563756818629674,1.0296001974625877,,,,,
8006161,7.364,5342.01825983,81.0233010112,0.8838027118666387,0.009895759613173783,0.8442510827151092,0.02967623628413897,1.1142036907670132,0.34,2.0,31.71,3.19,1.0
8012842,10.644,5812.72025133,105.781572396,,,,,0.9106592036497868,0.152,1.0,,,
8013439,10.421,6135.74407767,103.08233267,1.4748283750394795,0.031244288978385316,1.2902195159780054,0.08902603171310093,1.0186800689436055,,,,,
8016496,11.386,6245.06368653,122.667970893,2.1590890004444145,0.09309423636149376,1.6405815329003686,0.25552322922285686,2.0186044390050664,0.088,1.0,10.91,0.83,1.0
8018599,10.667,6141.50639108,117.073059133,3.4547881592598753,0.015460924307756868,1.7721879526536755,0.04550711709805802,0.9530646497733548,0.064,1.0,15.497,0.114,2.0
8019508,10.527,6154.59557527,105.587001434,2.7901898960379072,0.09463819241481197,1.6810556178973837,0.2624021408764639,1.0328359477598978,0.052,1.0,14.8,1.38,3.0
8026226,8.428,6271.25933637,124.995780063,,,,,0.9002495593011067,-0.272,1.0,11.38,2.57,3.0
8027956,11.636,5751.18697203,110.027865362,1.7064539989197656,0.08271492685859515,1.1350466224543025,0.22039594795937723,0.9567637951244984,0.042,1.0,,,
8045442,11.013,6271.12418324,113.170708323,3.186648912438652,0.10889314157849193,1.805477520215134,0.3124752020319813,0.8872925728937707,-0.138,1.0,23.21,3.03,3.0
8077137,11.39,6410.78691533,133.636369166,1.7150107812323965,0.018833194154950265,1.3073161094446,0.055865162833035595,0.994241543977874,,,12.97195479,6.417380287872341,4.0
8106950,11.661,6216.87810294,121.954611985,1.6966151519309505,0.07223953068444534,1.1245117026548086,0.1922886525716672,0.9388024428267931,-0.385,1.0,,,
8114155,11.245,5659.09216719,107.452336063,1.4778314264356378,0.07245154028250492,0.9567290071243557,0.21097297512629043,0.9304038992351864,0.019,1.0,45.16,8.87,3.0
8114876,11.168,6667.58606412,134.921822841,2.665032514637222,0.1132563691623002,1.3112930211909462,0.27823651274641725,1.027763299965211,,,6.77,0.81,1.0
8150065,10.743,6084.5940779,134.566765301,1.4325239429900856,0.019851287201236054,1.277133278314322,0.05912564627450281,1.0614901305461226,-0.033,1.0,9.7,0.91,1.0
8165738,11.374,6535.65918235,134.910616094,1.4719863979885803,0.10800034922303633,1.1749743809334237,0.28773998458928285,0.9845023378163488,,,8.58,0.75,1.0
8172589,11.7,5625.76499829,114.932308613,2.0579642158732026,0.054032084950678155,1.100115834137363,0.1393628940670359,1.1080713687707997,-0.17,2.0,,,
8174170,11.669,6082.98396067,146.610590702,2.324663041180862,0.09589984456747808,1.4608113926794348,0.2529335042778093,16.007413751417168,-0.04,2.0,27.91,2.05,3.0
8174981,10.638,5952.18160181,112.536874511,2.050795293063737,0.05122300715595762,1.3779066621367104,0.13395045266242292,0.8865509485815072,-0.099,1.0,18.585,0.161,2.0
8176564,10.338,5989.68516037,112.150494365,1.5043243691361685,0.011956179430777356,1.1274124466679065,0.035760548417703604,0.9847753156912908,-0.201,1.0,16.36,3.38,1.0
8179536,9.461,6305.41028483,144.452877363,1.3954967333990926,0.015039195983318604,1.3472516114199573,0.044664100495301465,1.3781388027574184,0.031,1.0,24.55,1.61,3.0
8179643,11.179,6336.69270154,227.42607276400005,1.9047383881978528,0.06862228859666393,1.273653499210057,0.1542639808447755,9.555407584042504,-0.402,1.0,,,
8179973,10.266,4899.02160999,92.8147682343,3.5355861329149807,0.014178878125868311,1.273078616121299,0.03693145822886853,0.9415926805732546,0.007,1.0,,,
8216936,10.486,6473.5984253,131.598388146,2.157021164804562,0.09536268743437391,1.7864967588952516,0.24826394286795048,1.2404512099114915,-0.106,1.0,3.22,0.31,1.0
8228742,9.369,6103.03284847,110.803635558,1.8561975717069124,0.0117142010355937,1.350006941531719,0.03500909307666204,0.9683155992152892,-0.019,1.0,20.64,1.99,1.0
8241455,10.475,6570.09874957,133.15209123,2.5203900607824723,0.07848792555123038,1.5390430301765958,0.22609735926672048,0.9005234958809893,-0.094,1.0,,,
8243381,11.308,6400.66250037,128.721672768,2.402305605285426,0.09069220841950643,1.8237538675605214,0.21756337526819824,0.9933830966769532,,,24.45,2.52,1.0
8249189,9.897,6287.40744049,128.989556652,1.7742857249386286,0.07627238021744027,1.4081879265802406,0.19014165365998204,4.5711548487721965,-0.187,1.0,3.17,0.21,1.0
8262795,10.704,6074.81431983,113.783002713,1.5135313824106895,0.059677448503195396,1.3562897183071347,0.1538050576333311,0.9529766565675628,,,10.43,0.85,1.0
8279146,10.926,7023.02087505,160.88558217,1.8759057536117503,0.11168716151370475,1.6588406608709274,0.30700298969617007,0.898830762356613,,,,,
8289241,10.395,6484.78106937,116.377245504,1.2230498320728582,0.0741865343719904,0.9215243959301155,0.21045224335620202,1.0084286788296335,-0.004,1.0,7.87,0.77,1.0
8292840,10.5,6128.15728258,120.479908028,1.3811412345202407,0.025902286329935836,1.245474910610334,0.07651367866897439,0.9414636524462516,,,7.7065961,6.417380287872341,4.0
8298626,9.967,6036.36126034,107.105816861,1.3357047966547684,0.06308054367099063,1.0927078805081807,0.1833008176406003,1.0379642661640691,0.038,1.0,21.5,1.72,1.0
8321567,10.794,5644.59008134,109.018906416,1.526957512192487,0.16309715849293108,0.9829639406727969,0.48846600029118425,1.3640211339014063,0.032,1.0,,,
8346342,9.396,6234.47908049,120.373329467,2.2599183482871954,0.011198007053962586,1.5072782276001657,0.03313899891609329,1.0145093169218833,,,,,
8349582,12.346,5813.35497787,104.578136194,1.4326129152721474,0.02662934385772678,1.1188393056788069,0.07945450786841239,1.0066765358579015,0.31,2.0,17.11,2.02,1.0
8349736,9.376,,,,,,,,,,4.24,0.54,1.0
8360349,8.614,6296.20281965,108.573275599,2.640747660187896,0.05745588456108162,1.7084857166055505,0.1442004773639382,0.9998738013599142,0.153,1.0,,,
8367710,9.943,6258.22790281,125.895916185,2.08512760946133,0.018496988215689902,1.5452874058400545,0.05334118699947059,1.114524751348117,0.014,1.0,7.84,0.93,3.0
8377423,11.489,6231.86262285,120.663154071,2.4336370082205674,0.14044931578707234,2.053984005164664,0.3854310923220425,0.8117856905667672,0.22,2.0,10.87,1.08,1.0
8379927,6.961,5990.67648268,115.260094119,1.1513350122642412,0.01030040721727962,1.209647459405525,0.030866399873599706,3.4463653677730943,,,17.09,1.31,1.0
8391021,10.312,6125.5492633,100.918589974,1.506328823677718,0.04284802709956077,1.1887009342511703,0.1220442651416717,1.0175714730730658,-0.22,2.0,10.39,1.27,3.0
8394589,9.522,6092.66803441,120.687618719,1.195528090058291,0.014198163219946172,1.1211484159662228,0.04247282608766746,0.8658768937106384,-0.27,1.0,10.7,1.04,1.0
8408931,10.306,6211.74415218,116.673110858,3.3000455052682187,0.11436101363851321,2.144257645701519,0.28952904708747257,0.9071302331577384,-0.124,1.0,18.567,0.077,2.0
8414062,10.895,6308.69751853,116.023787578,1.5542307320636226,0.10116108028237047,0.9316248464620114,0.29046397199686674,1.901007979031764,-0.251,1.0,11.0,0.82,1.0
8416311,10.172,6348.63928367,120.930198662,2.2802611985337653,0.06415888831599581,1.5230211958299986,0.15832192631157138,0.9552692232634789,0.131,1.0,4.93,0.74,1.0
8420801,11.044,6516.66126774,130.06664272700002,1.6408360240777329,0.10621245223934682,1.0543206673275598,0.310111166663276,1.0398441520980242,0.08,2.0,11.22,0.95,1.0
8424992,10.319,5737.62800043,107.689752274,1.0171996870687465,0.018812929173172836,0.8434955573525343,0.05635578307122759,1.1226232794882294,-0.127,1.0,42.29717675,6.417380287872341,4.0
8435400,11.413,6315.01251256,118.226829602,2.5198931030189677,0.08999527021608739,1.736889689843246,0.22870258257816,0.9483669250788016,0.14,2.0,6.49,0.61,1.0
8478994,9.705,5152.73325091,88.94589365770001,0.8051917477346635,0.04998095770452528,0.9132951824774543,0.14954086638202477,0.9623202126682592,-0.24,2.0,23.54,3.84,1.0
8491374,10.662,6655.33969116,139.945205461,2.013300623405001,0.10798022778787164,1.4662910165042997,0.2688632779152177,0.9418705333471284,-0.01,2.0,11.07,0.74,1.0
8493735,10.073,5832.0156994,106.041890666,2.483135590101346,0.10742191489629042,1.2381141780876972,0.23263855647482068,0.9044857398361936,-0.08,1.0,31.046,0.485,2.0
8493800,10.695,6018.24929957,116.996388723,1.6007698168653497,0.2929256791772219,1.5536612085428696,0.8765272490492401,1.1519561938717335,0.039,1.0,13.06,2.88,1.0
8494142,11.931,6428.58095129,131.767403095,1.8842953093673305,0.034197650200552404,1.410493736092529,0.0933573648856054,0.9428938474323266,,,14.5165147,6.417380287872341,4.0
8499940,11.473,5953.80944343,100.941483442,1.6405351285395458,0.04853318070678887,1.1613275230018907,0.14243104890334807,0.8098046399396293,-0.006,1.0,,,
8516041,10.684,6075.97773623,121.124861446,,,,,1.001472063581759,0.16,2.0,7.78,0.8,3.0
8524425,9.746,5578.8840692,102.70537665,1.7989182543462632,0.011201816495286645,1.1161900298996765,0.03235945316516947,0.8095189354613463,0.07,2.0,42.44,3.44,3.0
8547279,11.242,5153.40452393,113.786586149,3.3475574572782714,0.1376564635455685,1.3226860021913431,0.394130694864155,1.4665517882988162,-0.05,2.0,,,
8554498,11.665,5936.11676556,104.532719537,1.8275244563169433,0.027708619832752603,1.2807830791157893,0.08130291500472084,3.300339779898206,,,35.7120687,6.417380287872341,4.0
8561221,9.885,5144.21234463,97.3378393063,3.1062074003650593,0.011028332323006105,1.4521655458031133,0.032664421591804486,0.8930895503803444,-0.164,1.0,68.93,4.69,3.0
8574769,11.191,5447.34866104,111.688529684,1.4976273504622886,0.04781048206080879,0.9394200669212114,0.1412723121795851,1.0046655705639425,0.341,1.0,38.88,5.47,1.0
8579578,8.925,6314.8883803,121.763287783,2.349665450321773,0.015026675014027099,1.7938255565770351,0.042262123405063155,1.0274733377974448,0.054,1.0,3.41,0.36,1.0
8607720,10.733,5029.23899522,80.5746393208,5.51028194199239,0.02024655027393838,1.492441244760773,0.05379030313282217,0.9548303096610434,,,,,
8621637,11.582,5686.1529228,118.787176078,2.090018802756621,0.07846056863338965,1.4585704184914314,0.16666581219400695,0.9226845355299184,0.094,1.0,19.4,1.28,3.0
8652398,10.448,6245.50046036,187.440195019,2.4317356841305915,0.05776745618763985,1.5275399827268958,0.13386598473573708,1.0954646354094502,,,18.04,2.04,1.0
8656342,10.905,6193.63435004,132.296887698,1.6984735413498713,0.17243277431257475,1.4040050400322694,0.4950604253654643,0.9531694635764972,-0.05,1.0,1.45,0.07,3.0
8677016,11.215,6047.63367165,107.960331307,1.4077491903079424,0.08410126925645994,1.2471110934718872,0.22578060629313232,3.5250636222677816,-0.27,1.0,29.58,2.49,1.0
8684730,12.711,5882.13116295,111.435226197,2.067395847876772,0.026477365923505015,1.3405057973480725,0.060162213758988864,0.9069578026965396,0.06,2.0,,,
8686097,12.209,5856.48790225,111.681475093,1.1837302791505484,0.1260156822950723,0.9763327438904104,0.37705689973371037,1.0018520871028531,,,,,
8694723,8.878,6328.38281382,124.109170454,1.5615203326212668,0.01068279789499761,1.176309426277299,0.03195395952700941,0.9307774804505164,-0.359,1.0,7.79,0.59,1.0
8696343,10.728,5900.19197528,110.527257646,,,,,1.361423711542229,-0.056,1.0,15.29,1.16,1.0
8700771,11.731,5407.65382522,117.790054658,1.5534629310944608,0.014083706595517661,0.9613718057124019,0.040477911886434674,0.8606960819934408,,,,,
8702606,9.292,5466.91188887,107.237023129,2.431847276250444,0.01074216843866637,1.238837340200492,0.03164804670983736,0.9944675821781412,-0.17,1.0,,,
8715511,11.322,5477.94250878,92.2798222298,,,,,0.902717728594748,,,25.9,2.56,1.0
8737094,10.16,6585.386736199999,130.793323103,2.715878407518672,0.15001638679838428,2.121808643671254,0.35374737223145863,1.1433102323984925,,,5.28,0.47,1.0
8737894,11.466,5452.8627877,118.506968407,,,,,0.9065098990253326,,,60.42,5.64,1.0
8738809,9.937,6115.59796504,110.88463859,2.2662952153087943,0.01570498364890235,1.506249456747776,0.046252908582041695,1.6129563591676812,0.074,1.0,,,
8739290,10.016,,,,,,,,,,9.61,0.9,1.0
8751420,6.911,,,,,,,,-0.21,2.0,,,
8760414,9.62,5786.90260748,87.1632816685,1.0366244866554146,0.009096997579055015,0.841201926525396,0.027255057739125114,0.8562845423251991,-0.92,2.0,2.00454765,6.417380287872341,4.0
8776961,10.992,6074.44485315,118.213227955,1.7373653490896863,0.02957228892655792,1.2041311064264162,0.08243174049865895,0.9169991833531322,-0.126,1.0,30.8,4.2,1.0
8783286,10.759,6195.20008533,138.217380642,3.418680531246411,0.05906872759204319,2.2556666732509343,0.12651664443887042,1.053143324312117,,,,,
8801316,11.801,6642.45950501,141.89345280700002,2.1157562361627646,0.04821410560439136,1.7156230804484078,0.11875593959514041,1.0374944386384444,,,,,
8802782,11.729,6185.62907229,113.742094387,2.4195703778907984,0.08605958362251248,1.553958119983831,0.2127110260522806,0.8799570419901648,0.254,1.0,,,
8806223,10.979,6297.41494754,114.593475235,1.5222679464088322,0.12905688770881232,1.2680391081300155,0.3450036624062467,1.6101291739793542,,,8.02,1.08,1.0
8811430,11.667,6204.42282418,124.799372205,2.939960244059783,0.0885988331068111,1.5906556528367413,0.18948121512294583,0.8457503965973797,,,,,
8817551,11.354,5975.96200672,113.497825458,2.5299728334679643,0.1928363271849396,1.5619247618440726,0.5603678147084898,0.9773321189155556,0.03,1.0,27.731,0.547,2.0
8822366,12.547,6213.26980745,120.57125289,1.5904159295048907,0.0687249100717871,1.1110616313382635,0.19192813510719275,1.0309345710980335,-0.06,2.0,,,
8823568,11.502,6158.836675399999,122.633820788,,,,,0.9796036087084008,,,,,
8866102,9.364,6151.75586599,122.310818145,1.3715828733127597,0.012803340815167931,1.2611294756661582,0.03827213548246858,1.0791776023091757,-0.02,2.0,20.61,1.4,1.0
8868481,11.084,,,,,,,,-0.095,1.0,,,
8914779,11.511,6727.3800279,138.01587570799998,1.5930658534037707,0.05901930699710516,1.1483003080082672,0.13307826976861836,0.9566892987720372,,,9.54,0.7,1.0
8915084,10.175,5776.77319903,105.498678235,1.5519814102842882,0.035365815572886115,1.264443354834468,0.0961349354635609,1.0557506742581426,0.09,1.0,17.98,2.16,1.0
8938364,10.105,5785.99247394,109.709756557,1.338509404633816,0.011169121760656766,0.9644534725816806,0.033465517111523166,0.9099082496742616,-0.18,1.0,2.0357349,6.417380287872341,4.0
8940939,9.857,6170.21014605,124.422885294,1.5572581679732573,0.05513021837581634,1.2412703920328623,0.12528892675663927,0.9397322348153776,-0.402,1.0,,,
8950146,11.056,6168.34965072,128.59091934100002,1.3859848249253477,0.0761170066512893,1.3463856037198705,0.19199140236788975,0.9779275623519998,-0.014,1.0,8.63,0.69,1.0
8952800,11.043,5924.97998862,108.195992132,1.9879848841373922,0.2365217663408378,1.2616682440916678,0.693226276074904,1.1229217006909684,0.03,1.0,28.284,0.102,2.0
8956017,10.467,6355.58751665,134.555813465,2.010328359651953,0.07325217008083003,1.6961106633573237,0.16408202523058543,1.0388045482843251,0.128,1.0,3.43,0.42,3.0
8959788,11.266,6328.83084323,112.297644708,2.8486965753548588,0.1020059778359398,1.453152666721917,0.2151017591369706,0.9342904983797822,,,8.02,1.7,1.0
8973900,10.958,6231.35456221,127.538947484,1.5109379523115103,0.19471120222906343,1.07726635324988,0.5251248617243509,1.0228786339806626,,,19.92,1.65,1.0
8981766,11.025,7087.85444493,145.837275468,,,,,0.9430614262127144,,,9.389,0.024,2.0
9005973,11.518,5899.93267343,112.751613805,1.3759610451355824,0.08830179248942042,0.9686061696476225,0.26192962140906173,0.9670822385781392,-0.128,1.0,,,
9025370,8.846,5709.27557216,107.548726429,0.9952042865653373,0.012462621928228883,0.9507015324027542,0.03734966540874069,2.285143570838428,-0.033,1.0,23.21,3.46,1.0
9026479,10.907,5423.02099608,125.778811651,2.264311149436359,0.03092447388598875,1.143390795759969,0.08405742906202504,0.9534635866033664,-0.217,1.0,,,
9026685,11.117,5526.08589415,134.23356505299998,1.6804430036899651,0.03854734997190103,0.9997257777473123,0.10449771677300632,2.4553659557545315,0.007,1.0,,,
9032082,10.498,6946.58988244,169.25758536,2.194674370280202,0.07437429363382413,1.491863775720635,0.17176049071892716,0.9678649436295134,,,2.18,0.14,1.0
9049593,10.429,5852.05677724,111.607312086,1.56379079147342,0.0986520937510687,1.548538256362242,0.28712691667414764,0.9327429737562792,0.202,1.0,12.32,2.72,1.0
9051235,11.543,6121.63544908,116.418831178,2.2090699692926288,0.14546113038781047,1.5112149857518988,0.4190671029703484,0.8909605119539487,0.207,1.0,,,
9073645,11.496,6391.78715104,128.321007415,2.722635573688399,0.09166771201421432,1.8587695930635149,0.21243809909738798,0.9037722983162262,-0.152,1.0,16.49,2.45,3.0
9073950,11.339,5128.32544513,103.867702578,3.6999871848398467,0.055203165686233506,1.1763772373239034,0.16536534017500462,0.8852897999874836,-0.166,1.0,,,
9073955,10.582,6455.96751594,132.20212138600002,1.5365672886118518,0.09207281780194902,1.610287801160783,0.2538986039516514,1.0068111820801595,,,5.54,0.76,1.0
9093289,11.107,6150.34530701,132.015188489,,,,,0.9991357633659532,-0.011,1.0,6.74,0.72,1.0
9098294,9.758,5905.69946891,113.316712667,1.1902104201127877,0.013785603976285168,1.100592309390386,0.04131642584179532,1.160690258548572,-0.112,1.0,19.91,1.33,1.0
9099927,10.136,7059.58266158,156.64468905299998,2.6790717643031474,0.11066457195186048,2.1674742939640823,0.23521970427984315,1.0183838172495112,,,,,
9116461,9.21,6481.213495,126.70034825,1.291633580772876,0.0525296025228101,1.3010904056545138,0.12365005968612323,0.8875349777117961,-0.116,1.0,3.06,0.26,1.0
9119139,10.968,6062.17640104,140.766673984,1.7215883148614572,0.07660632552748785,1.074767282484359,0.18962753340521699,1.0016894097809956,0.2,1.0,40.14,3.62,3.0
9138680,11.514,5986.19038463,94.920708569,2.534705451561134,0.0823787466879826,1.499821282963559,0.19976087872151332,0.7435783131201941,0.129,1.0,18.807,0.185,2.0
9139151,9.181,6121.97414222,105.009278501,1.1751956999477007,0.010025961108759255,1.2225363683142212,0.0300396492962343,1.0722038875702882,0.045,1.0,10.57,1.8,1.0
9139163,8.329,6493.45168256,134.406337845,1.6111245412539439,0.011577728016537541,1.5047850999736607,0.0346139866602448,1.0165286409425376,0.076,1.0,6.18,0.62,1.0
9143749,11.126,5867.33808393,111.095094725,1.7100584545418622,0.053299250005335995,1.1493084132837372,0.15374319861194535,1.3505337055704023,-0.122,1.0,,,
9150095,11.118,4888.0592548,79.5373559018,4.311760606954972,0.09627426672996088,1.4490222290016974,0.19814033876359038,1.0408215694746177,0.095,1.0,,,
9157245,10.896,6018.94111821,115.588628495,1.3312324638237494,0.041419848675478675,1.2036649889409181,0.11906831721928583,0.968161764022332,,,16.9,1.14,1.0
9158609,11.162,4764.35722055,78.52848671640001,3.7368722113711823,0.06474539588239174,1.770371837799676,0.1358148105484317,1.0233538646778089,0.29,2.0,,,
9162016,11.231,5802.36099265,98.3226541373,1.3471896796453664,0.1072989350466234,1.0501377227760393,0.3158258382954425,0.8761741845485435,,,,,
9163769,10.143,6372.83712002,140.205132122,1.6655945609045244,0.11966127347106491,1.7440276603246128,0.3318945780438918,1.0307448955725695,0.049,1.0,3.181,0.01,2.0
9201604,11.46,5076.66834238,95.6555553332,3.209783593981514,0.06605772135295933,1.2497014469264616,0.1421425342659184,0.8947462294939944,-0.045,1.0,,,
9202077,10.284,6051.16613855,108.099020978,2.040707396636501,0.048265060897843014,1.565102822850111,0.1283441941891152,1.0247725876120404,0.148,1.0,15.31,1.38,1.0
9204313,10.676,5729.75113592,109.945796304,1.465596062310015,0.06000754716914813,0.9475418707602943,0.1774001410895152,1.1398659351209297,-0.158,1.0,,,
9206432,9.083,6617.09000825,129.805226682,1.623358521383677,0.011727741103179852,1.6802837376941173,0.03500639512677128,0.9700412599347832,0.165,1.0,8.78,1.21,1.0
9209245,11.475,6381.13381143,127.731149589,2.224811870947027,0.11679489518247313,1.6314578901573054,0.3225596303221736,0.944998989696114,,,22.58,1.39,1.0
9221678,10.853,6346.48231788,128.677888012,1.484369879104051,0.09921763292641249,1.175806212202041,0.2612609575230086,1.0291849394360284,,,10.1,0.94,1.0
9225600,10.809,6103.92062709,113.290222073,1.788927766987379,0.06465091317028146,1.3055124817903225,0.16517316415695904,1.1225814347540095,0.219,1.0,8.99,0.72,1.0
9226926,8.698,6853.41573901,145.474203241,1.8808172821720541,0.0223531181703426,1.9665756155693044,0.0628271183174051,0.9660000843475608,-0.167,1.0,2.17,0.15,3.0
9266926,11.305,5745.45323725,112.890752973,1.4285500771287318,0.060277811434848866,0.9059568278919721,0.16852901677663334,0.9084517765162688,-0.387,1.0,,,
9273544,11.003,5945.05743688,110.871115664,1.5067778468751063,0.04116912938791544,1.0635114133024852,0.11336030464944623,1.0334568414112684,-0.22,2.0,34.9,2.51,1.0
9287845,11.016,6415.32216834,127.122214175,2.5254492452840394,0.14645869700081726,1.9493999572006113,0.3482034978563167,0.8099444928517209,0.131,1.0,9.68,1.33,1.0
9289275,9.649,6098.02613116,117.278865175,1.7451234282003782,0.014425334908308008,1.2968127466399553,0.04291840072968063,1.017973173998998,0.092,1.0,11.36,1.08,1.0
9292130,10.662,6036.14398222,112.204061351,2.088227529671866,0.05206884925765418,1.2207857285894483,0.1324367484013072,0.8463276259886612,0.049,1.0,19.942,0.865,2.0
9328372,11.137,6277.23101796,127.978822888,1.8279294452516481,0.1192415098151421,1.525172461777711,0.34256386386218346,1.1983404232652186,0.16,1.0,3.92,0.73,1.0
9335972,11.348,,,,,,,,-0.04,2.0,28.534,0.779,2.0
9353712,10.836,6326.003894,116.513595665,2.1536431644438774,0.012978489807839952,1.446669916336369,0.03814801689062151,1.0028828769113476,-0.144,1.0,11.25,2.67,1.0
9353859,11.398,5117.92524043,119.400299028,3.7089485771500876,0.07861982007407124,1.6130303628398583,0.16405929497816252,1.3612465837697594,-0.112,1.0,,,
9390670,9.595,6217.34780552,127.681619811,1.8182295450924268,0.05401267465934046,1.447531449751984,0.1104384584075466,1.756417953670485,0.195,1.0,3.55,0.25,1.0
9394953,11.484,5969.39258724,107.677790384,1.681959821040893,0.10437613954323179,1.1049294722213878,0.3074699017063004,0.8812110088421712,0.076,1.0,23.79,2.2,3.0
9402223,10.382,6306.67640418,112.680690669,2.6058636712816,0.06487870316461673,1.4885524412038273,0.14753016791267576,0.932569596608302,-0.09,2.0,4.99,0.72,1.0
9410862,10.715,6028.67424105,118.081923152,1.1700314821182405,0.019111239828246727,1.0150446382080678,0.05700414533932111,0.8995741689524434,-0.399,1.0,22.63,1.78,1.0
9412514,11.391,6388.43387281,125.692620184,2.4419531751428774,0.13571106807628375,1.7664837918190057,0.39535488698104926,0.9971012560536124,,,3.66,0.23,1.0
9414381,11.033,5434.66831728,106.768956602,2.1903173076555356,0.05342416302893894,1.316448071542955,0.1240898750670421,1.0019318713576966,0.152,1.0,47.632,1.913,2.0
9414417,9.582,6276.36397444,120.539530635,1.9218995735140219,0.012336685819047948,1.4039381704984943,0.03669106723238823,1.1269439740182288,-0.075,1.0,10.68,0.63,1.0
9426660,11.502,6143.2623084,128.726957685,1.484458390747265,0.1688096583200776,0.9394431864489277,0.48605419485150403,0.9364128265334756,,,14.69,1.29,1.0
9446628,10.658,6249.10434225,124.813570386,2.122092346035716,0.08476946727546648,1.6028799940891512,0.21892461601272928,1.003461836543049,-0.268,1.0,9.801,0.285,2.0
9451706,11.485,6285.76528572,118.028914492,1.4218329414259196,0.06942647803573171,1.4281573500104001,0.18369208856154332,0.8792038608944199,,,9.76,1.04,1.0
9451741,11.071,5736.05693041,112.54993231,1.2364392441501126,0.0650955187905581,1.032721278690406,0.17489306785335856,1.202824620307796,0.206,1.0,,,
9455860,10.784,6702.38810534,151.597324846,1.8341103725194052,0.0945975786222664,1.721668715816293,0.24459336057154604,1.0014125013416888,-0.051,1.0,,,
9457728,10.438,6434.22416246,134.631957752,1.818564852952336,0.05043099463636499,1.1787234326641796,0.13947232433834764,0.9958055220397212,-0.344,1.0,21.83,2.28,1.0
9458636,11.148,6058.87603851,107.899938493,1.5653107858654982,0.04747106472180348,0.9632431306229109,0.1209539611106105,0.9831745553226046,-0.059,1.0,,,
9468847,10.488,5970.67229411,113.225107311,1.6989056003017193,0.08425134659795261,1.0260918292743393,0.20350584019661033,1.0018632257973978,-0.109,1.0,14.65,1.76,3.0
9471974,12.654,,,,,,,,0.34,2.0,,,
9512063,9.754,5896.83536587,111.502274366,2.4446791833156034,0.01762289869888309,1.6510127664164476,0.048661760275838316,1.0040688164222145,-0.332,1.0,23.0,3.85,3.0
9529969,10.629,6014.36960634,121.929201865,,,,,1.0138412606584648,,,,,
9542776,11.622,6553.28516466,137.220569999,,,,,0.9705515502949412,-0.157,1.0,7.45,0.51,3.0
9574283,10.744,5141.14614431,94.4554162069,2.8630507781152543,0.012611810992777337,1.115630433356313,0.03478295286133164,0.9228121757271024,-0.499,1.0,,,
9579208,10.335,6525.704914800001,143.473789718,1.817537700848721,0.019407561501759787,1.2545939472535719,0.057138437554583144,0.9526805221351912,-0.295,1.0,5.36,0.47,1.0
9590976,13.294,6143.28053909,116.205812907,1.4998957457334794,0.026709848783300513,1.1684409769761919,0.07701994619979786,0.9981384497484576,,,,,
9592705,11.02,5899.48419166,100.15157538,2.0873718664550593,0.03734373187990695,1.434595019030674,0.11086279444647289,1.187791238578738,0.21,2.0,10.73356042,6.417380287872341,4.0
9602613,11.83,5434.39150594,98.1107172753,,,,,0.9627040522676548,,,,,
9641837,9.977,6164.33676791,119.073914348,2.2493686499937944,0.05894656416656657,1.3949718435230627,0.14699217427189018,0.8385255453051841,-0.161,1.0,,,
9664694,11.278,6376.17830546,117.683251478,2.5841581750501295,0.031920418925026485,1.6681019740105987,0.08631191352568084,1.0249926470603,-0.272,1.0,,,
9693187,9.529,5751.77807012,112.916797091,1.3955422028875732,0.014056917937429176,0.9460811201287801,0.04201309399293159,1.141380972985638,-0.164,1.0,,,
9696358,11.752,6264.67476943,121.949188242,2.1092220266915334,0.030146021915485505,1.3415880238165754,0.08782297856174669,0.9863631044118738,-0.047,1.0,17.11,1.43,1.0
9697131,10.268,6553.51866383,130.990538859,1.9836022226489582,0.03367359238632359,1.5380110145861317,0.09789450779574457,0.9985267514609536,0.017,1.0,6.18,0.46,1.0
9700430,11.514,5924.6531328,101.82286234,,,,,0.99516904438663,0.024,1.0,26.83,2.66,3.0
9702369,9.554,6368.44658036,121.013692186,1.4185538520147432,0.013088101680375403,1.3669104586189544,0.03891512660405976,2.6699366234615214,0.03,1.0,11.6,0.9,1.0
9702752,10.666,5794.99040033,130.69678864899998,1.6779345588418988,0.03812946724212069,1.1680082070393607,0.11140092546706658,0.9024942495680084,0.265,1.0,54.84,6.38,3.0
9715099,9.049,6241.46577877,109.585755925,2.599132093213492,0.03368528419778371,1.5841628437653053,0.08418288005301372,0.9574155329013578,,,4.77,0.44,1.0
9716885,11.149,5044.34071004,98.7244054642,3.1372484764108877,0.07861905703719403,1.178165262935393,0.16100006971967148,0.8976297455281562,,,,,
9754284,11.067,6107.01837687,118.385339972,1.703153706216633,0.07960123760898155,1.4765304422488894,0.23285141736844597,0.9845980343531576,0.025,1.0,15.26,1.3,1.0
9757640,11.132,5582.66363383,112.530709878,1.808569621026533,0.1750694587990738,1.193019114809235,0.5095586707516646,0.8534446866557948,0.346,1.0,50.284,2.87,2.0
9762786,10.507,6582.47604343,136.145939204,1.9781380531749675,0.05497291658889894,1.4018924933632015,0.13785618878367098,1.07069565712033,0.08,2.0,2.43,0.21,3.0
9768011,11.266,6719.306116399999,143.128449554,1.8683102211004954,0.09651770310520347,1.113858386519342,0.2239269675756787,0.9745311099021512,-0.25,2.0,,,
9777628,10.512,6288.01021447,114.889170253,2.9749275214818036,0.11498011115833043,2.209366258246132,0.23715024718972277,14.311238357398327,,,,,
9777798,10.845,5975.1405853,111.780760791,1.8609174168826006,0.042214963783472496,1.0680608168750692,0.09994851472529732,1.020096130901818,,,,,
9778067,11.57,6164.54083649,126.199316463,2.1842986305925836,0.08901596124542085,1.4331640718255056,0.22723030529465219,1.014370315540054,-0.529,1.0,,,
9787965,11.387,6314.22725452,118.501570737,2.0188319977091194,0.08111988988867234,1.2478374063237123,0.20570373712271592,0.9757929080256358,0.001,1.0,17.82,2.78,3.0
9788260,10.74,,,,,,,,-0.183,1.0,39.198,1.221,2.0
9791157,11.019,6512.14316097,141.697856984,2.3474185730360557,0.12895839868775186,1.8875708100945177,0.37158144963909506,1.0770499877945363,-0.047,1.0,21.582,0.308,2.0
9812421,10.192,5079.58944822,90.0866883574,3.101353414474961,0.047310024533021015,1.2559662991669271,0.10721403857954058,1.1279431965671916,-0.231,1.0,12.71,1.21,3.0
9812850,9.475,6321.4132685,129.646922026,1.810981504890464,0.012346707809912011,1.370989049810059,0.03685925325278349,1.0466698469175717,-0.125,1.0,5.17,0.68,1.0
9821513,11.074,6622.97700937,141.805338914,2.0816670922043166,0.07862075447871918,1.7749420510907035,0.1721747316955568,0.9679072048041666,-0.307,1.0,10.34,1.15,3.0
9832782,11.564,5678.80296289,101.506917203,1.4208739200941247,0.12525921858621356,1.0954049538053983,0.37237779194334625,0.970775835537908,,,,,
9837454,10.805,5963.36465772,138.909133089,2.2355643108570926,0.05440062799492415,1.2654672258746187,0.15031137469693137,1.0130742265816266,,,,,
9872292,11.74,5997.03541223,116.032358988,1.7068749741220446,0.04917494375168804,1.1206043816227187,0.12793873537026096,1.0027445722714934,-0.12,2.0,,,
9880787,11.247,6011.730264,120.704896269,2.100459196151857,0.10214877855167402,1.3098015420665026,0.2406073291060404,0.9222434875451158,-0.314,1.0,20.927,0.146,2.0
9892947,11.257,6126.84889816,153.715599852,3.7865028776361562,0.09715034344803834,1.706188276038519,0.23536673671945904,4.77935255707601,,,4.66,0.53,1.0
9893470,10.603,6112.79538614,131.387842054,3.3323162100646386,0.08379253061053703,1.5890150751092134,0.20003989279868642,1.0350323876950889,-0.054,1.0,15.606,0.248,2.0
9894195,11.405,5357.69964335,106.607668812,2.326738884455881,0.09099036536190756,1.1336919269002126,0.2492556697978808,0.8507717591504408,,,53.7,4.01,1.0
9897838,10.911,5016.72438587,78.4214616809,2.573137186155776,0.036879414960440025,1.0248445350228392,0.08092396927737829,1.0400613489745418,-0.41,2.0,,,
9898385,10.431,6261.79300324,129.729217614,1.725170988656899,0.11381395081870231,1.3593008604759271,0.308610550437825,0.9884327179240708,,,3.36,0.26,1.0
9903271,11.226,4763.79706577,80.5803332548,3.682866019046681,0.06782564327344563,1.4448282845772096,0.1387136517850596,0.8355233557196097,0.355,1.0,,,
9908400,8.962,,,,,,,,0.16,1.0,17.295,0.295,2.0
9912680,11.099,6875.49864455,160.814009964,,,,,0.9628477396888386,,,,,
9944694,9.954,6875.43691112,157.443489992,1.670652758493653,0.1727239925565959,1.2932516384215238,0.4834558273828479,0.8555323778882842,,,,,
9955262,10.143,6632.51783994,136.22221608,1.6112082221750654,0.02930950988403113,1.6563914354512688,0.07521499438737393,1.2454957240115094,,,,,
9955598,9.439,5375.18467394,88.7572741539,0.8692453065708063,0.05449170330104634,0.8440487205808727,0.16344938679661095,0.8836973762174334,0.029,1.0,34.81,5.69,1.0
9959494,11.834,6214.02229183,138.07765479,1.3848805814380272,0.12263203288234509,1.096746896728282,0.29146651249396494,0.918700599378544,,,,,
9962623,11.222,5708.70943686,105.842536169,1.3405241524998153,0.09312748631661767,0.8936963375580298,0.27754869829894746,0.7800321491781659,-0.207,1.0,,,
9965715,9.341,6191.09487923,115.572687186,1.3276316756938713,0.011628814555420872,1.2135365677373706,0.03479772268124316,0.9145394458474778,-0.404,1.0,5.62466957,6.417380287872341,4.0
10003270,11.406,6597.98390859,133.842018125,2.6683397222128082,0.12758108601255583,1.9203113911339187,0.3109730769301856,0.9180042378081236,-0.181,1.0,7.09,0.48,3.0
10010623,8.403,6542.48440246,129.467924311,2.1705254796252924,0.12231895124166477,1.6336969064051001,0.3048372108241587,0.953213614150314,,,2.23,0.32,1.0
10016239,9.913,6379.71306486,137.584436307,1.3380493981106947,0.024987154142448117,1.3713417100979917,0.0686362659794802,1.1003143379381557,-0.005,1.0,4.89,0.49,1.0
10018963,8.73,6152.17271445,123.51771148,1.962650356722008,0.011349185659287475,1.2520968815054117,0.03353703567796668,0.9962655736706972,-0.219,1.0,,,
10019747,10.322,5606.06368323,111.396083191,1.6007390530043772,0.07038720271983158,1.0017369564849472,0.20734988667179693,1.0276415738628737,0.204,1.0,,,
10024648,10.871,6155.71554076,115.637900417,2.0692649339584475,0.09217713843417229,1.5470016391109367,0.25443046198087393,0.95791561572768,-0.006,1.0,10.5,0.99,1.0
10025841,10.795,5772.01153442,98.0497213372,1.5585082871496654,0.16095798992120824,1.2141459427536518,0.4666419512825308,1.0241595946321824,0.197,1.0,11.42,0.92,1.0
10068307,8.179,6246.19299766,126.398499155,2.042643246509174,0.012805096477630905,1.3613552599618433,0.03834776780732912,1.0715722524865805,-0.23,2.0,18.73,1.74,1.0
10070754,10.348,6375.36766415,132.879654464,1.2332112403946227,0.10179182628743494,1.0710187816015864,0.281094212895503,0.9271929588101456,-0.21,1.0,5.02,0.41,3.0
10074716,11.571,5821.39684363,99.4809562121,1.5172571748830395,0.10104992598685074,1.3285414578048267,0.2870082829935838,0.8632423873106884,0.11,1.0,,,
10079226,10.074,5955.44303673,107.139417847,1.1594789124755858,0.017642388224535305,1.1515031086227538,0.05273348989794351,1.0765196260802852,0.106,1.0,15.51,2.35,1.0
10081026,11.198,6542.79278105,131.139789516,2.280261179823925,0.11964875342339151,1.2406669734229585,0.32132116297289487,0.9282859914798366,-0.244,1.0,4.32,0.38,3.0
10083309,11.572,6058.72049427,119.871781056,2.1852684939256646,0.06578956607691497,1.2524415330148069,0.1556068601196868,0.81795225846992,,,15.92,1.49,1.0
10088136,11.066,5159.06272489,96.716325176,3.2339100112894203,0.07920542669052809,1.1646848085639332,0.17169171256354823,0.962029221297536,-0.4,1.0,,,
10118942,11.496,6303.54321427,133.49655805700002,2.462334425751378,0.076506742271069,1.6038641353308916,0.16867950744270255,0.934198697581972,-0.554,1.0,,,
10124866,7.861,6022.8997828,118.163394928,0.9655736531495852,0.014369686015896818,1.0667960216230177,0.04306882800760166,0.9293868381535826,-0.3,2.0,18.34,3.52,1.0
10129349,9.62,6715.89604904,138.059101696,,,,,0.9472630563834732,0.045,1.0,1.16,0.15,3.0
10130724,11.412,5601.52442601,122.802575365,,,,,9.199223454153202,0.3,2.0,35.41,2.76,1.0
10130853,10.956,4811.62426089,77.545540189,3.743969060591106,0.022562002256035725,1.2110601421472886,0.0497453282998529,1.009209676056304,0.316,1.0,,,
10136549,12.727,5758.35978561,113.42355592,1.926692149185965,0.03597825667145214,1.2179927987615544,0.08508203954671506,0.9361366636669366,,,,,
10147635,10.688,6155.97717104,123.60319921,3.0248555712367544,0.01954481751048242,1.8744088788222169,0.048267743469188606,0.9111065928981512,-0.035,1.0,20.742,0.484,2.0
10162436,8.608,6237.85707626,125.277956209,2.007619963625279,0.012725179548058121,1.3815881685039442,0.03794664201835604,1.0540817991905054,-0.059,1.0,11.78,0.91,1.0
10186764,10.91,6337.58202282,132.033928715,1.704224439308997,0.09663672520703974,1.2690307386888673,0.2645132174578309,0.9497641113590756,-0.167,1.0,11.21,1.04,1.0
10202294,10.659,5941.64956722,117.002923748,1.9415551758802045,0.06426094643744942,1.3474389304587162,0.17033291295606284,1.0313085150198584,0.34,2.0,23.55,2.37,3.0
10208303,11.861,6542.45228912,130.808943696,1.858608897154298,0.049198192525495274,1.3564235330786902,0.13634539319963265,0.9768282509334636,,,8.073,0.03,2.0
10214328,10.629,6585.02168844,137.096031116,2.133960577527321,0.09894725123622371,1.9240530508669025,0.2725622276310857,0.8764001010727619,-0.584,1.0,12.42,0.84,1.0
10215584,10.603,5817.640563,105.624743587,,,,,2.057123200167238,-0.015,1.0,22.24,2.66,1.0
10264660,12.128,,,,,,,,0.06,2.0,,,
10272858,11.367,4947.69401091,80.6069762044,3.7098646886506637,0.018467681735727912,1.4473621719900824,0.04234178100241962,0.9107741843114344,-0.053,1.0,,,
10272923,11.409,4880.66203801,86.4509351334,2.839823582611056,0.05082918268189549,1.170106677962738,0.10901019494641853,1.0018161795008071,0.061,1.0,,,
10273246,10.903,6056.78770261,108.903105767,2.245773548563078,0.014808819757060724,1.3979454566091487,0.04333102271343116,0.7899975805832032,-0.262,1.0,,,
10289119,12.249,6178.47600891,109.692607741,2.950866891834743,0.045423089336057904,1.9272657755003626,0.1094345023589653,1.0439330639844893,,,,,
10290021,9.976,6077.27970557,111.77079411,2.1344671178351207,0.07163059264481947,1.586655457779121,0.20207302886441098,1.0042129586603608,0.07,2.0,12.34,1.29,1.0
10295224,9.023,6055.21924535,100.920887231,2.8518717230877293,0.10812342675136948,1.8350438918844936,0.28632984457522176,8.685749611647559,0.12,1.0,2.76,0.007,2.0
10319352,11.054,5726.83779623,100.903798448,,,,,0.9691228636627358,0.197,1.0,24.87,4.06,3.0
10322381,11.074,6227.33852893,115.321972375,1.4197105942442543,0.11237900655782954,1.1413644939505247,0.31157514051320984,0.9686663297605276,-0.361,1.0,12.93,2.15,1.0
10324098,11.475,6344.68561987,123.947724543,2.265460004661286,0.08048903548513665,1.5619107484487527,0.1925792772241674,0.9068744828207348,-0.118,1.0,10.62,0.81,3.0
10336776,11.398,6002.45956768,119.759394648,1.4445213955302778,0.23242276401270412,0.9474565180856103,0.689730152273354,0.9185684168752888,,,,,
10339342,11.984,6251.60470453,121.736975972,3.889212403363143,0.04573242829963631,1.856507772284584,0.09414813591711005,0.8459717698912901,,,,,
10340511,11.579,5909.92834408,111.046619067,1.3805864283795222,0.08591802806290003,1.2120349415902916,0.25696977876484495,0.9117690621316876,,,,,
10351059,10.225,6428.38284895,126.960228653,1.9271405574737086,0.07951088515554271,1.6902158976775867,0.20409621801135897,0.999068705978036,0.16,1.0,5.34,0.56,1.0
10355856,9.195,6459.32493384,136.837311136,1.8363256390675924,0.013855513829544305,1.5362537700835857,0.040979342177679845,0.9252347861775224,-0.152,1.0,4.47,0.31,1.0
10385708,11.153,6151.29056378,126.971440619,1.7787226837500494,0.11841091219890063,1.267368119768624,0.3519130128965599,0.9748754804452336,0.121,1.0,,,
10394814,10.644,4961.90597655,83.2950373191,2.964644837559328,0.06670308227670756,0.9810606475309984,0.13736031864361806,0.9305815880021326,-0.199,1.0,,,
10398597,11.639,6337.25678497,132.250563491,1.7813924015466407,0.18371321614531197,1.0418952921090003,0.5440849009122434,0.9449821591407952,0.112,1.0,,,
10417911,11.278,5513.65680092,104.139645458,1.934572590757193,0.08547065292263069,1.1892899090056255,0.24123007821599288,0.9697744843394572,0.137,1.0,,,
10448382,11.447,6293.21948534,115.276153792,2.2952815785220957,0.12449960862954519,1.3295698653131276,0.33423465838273925,0.8896713410210243,,,2.15,0.13,1.0
10454113,8.618,,,,,,,,-0.055,1.0,14.69,1.01,1.0
10462940,9.705,6175.86933765,125.756668147,1.3044901439682457,0.015454072849406569,1.3238788343007208,0.04560547688003801,0.9334957446778632,0.112,1.0,9.19,0.72,1.0
10491771,9.725,6594.78093128,143.14879784200002,1.6380010037946582,0.07831445856199719,1.5410323888029978,0.18048083031492398,0.9708856862556386,-0.101,1.0,3.9,0.65,1.0
10514274,11.329,6244.01457373,119.371880865,2.202257760857973,0.05547436727255192,1.698288402896263,0.15814781623380952,0.9147814176001344,,,14.29,1.43,1.0
10514430,10.821,,,,,,,,-0.07,2.0,53.55523507,6.417380287872341,4.0
10516096,9.457,6030.75569416,107.776787097,1.4244471783508788,0.009731269089887628,1.1292947732244023,0.029160610080331148,0.9026890514648102,-0.11,2.0,19.13,2.66,1.0
10518551,10.309,6271.94618136,126.128924556,2.3373221125207544,0.07952046160353848,1.6110816862449293,0.21131496419103546,1.0270079414013291,-0.267,1.0,20.975,0.104,2.0
10536385,10.781,5818.9523245,106.754017542,1.2566901019046113,0.14300519264314304,1.0187365412952576,0.4016609704755505,1.0482825717369912,,,24.15,1.97,1.0
10557075,10.493,5874.3054086,103.05682074,1.3847349088870202,0.4203602360246918,0.9181151416028354,1.2577559675596666,0.9404298339418028,,,13.85,2.73,1.0
10585852,13.242,4951.82901054,85.372588709,3.4790808926766545,0.01291598446990766,1.2738858370944632,0.03348401262005546,0.9337061686384992,0.0,2.0,,,
10586004,11.696,5208.40969288,102.130461262,1.6306306831026924,0.01341650567509007,1.141670904830785,0.03700120978441387,0.8790598265349696,0.31,2.0,19.60318736,6.417380287872341,4.0
10593351,10.818,6057.34495121,103.336121864,,,,,1.0696755797609228,0.151,1.0,18.027,0.43,2.0
10610027,9.078,6739.44736093,143.98537993,1.5607521926960124,0.08139044613819779,1.4873205587189489,0.19893209913297935,0.9422291854297814,-0.041,1.0,1.94,0.24,3.0
10616415,13.695,4731.11484431,83.75406804970001,3.845200001348462,0.04640473946509262,1.245965722377345,0.10635283282971057,1.0872602461980911,,,,,
10644253,9.16,6039.39933328,105.737478719,1.1380136528301212,0.015741379311244214,1.2199537363404747,0.04713967766689739,1.0231185191339816,0.096,1.0,10.88,0.71,1.0
10655953,10.738,6340.19291917,111.92733956,1.2666747333742496,0.06957576498186221,1.2043460804802475,0.1951002018511758,0.9930937766244364,-0.073,1.0,6.47,0.6,1.0
10666592,10.463,6436.45984168,138.194912405,2.0400137295326535,0.014597716456290238,1.6282525212964063,0.04340849271331161,0.9591035998219688,0.12,2.0,9.4505079,6.417380287872341,4.0
10670371,11.012,5152.89521212,106.901838654,3.0358275515151596,0.055278391851016295,1.5146781398454272,0.11807003160060857,1.8828428170964424,-0.119,1.0,,,
10709834,9.801,6676.44808963,134.50219323,1.966933109732093,0.015655842201740263,1.8999836865724447,0.04612124280616677,1.0528234318864678,0.03,2.0,2.97,1.0,1.0
10712891,11.517,5157.36722424,112.31713906,2.957787170749752,0.09129029367564141,1.400456907269989,0.21785204271598063,17.807824361199746,-0.049,1.0,47.784,5.448,2.0
10717090,11.129,5842.84510314,105.15181679,1.627775286830184,0.08877807109806699,1.3899084009873248,0.25302298735629714,0.8639814589569802,0.238,1.0,23.345,2.094,2.0
10727922,11.245,6295.93583147,121.1831076,1.9833932469314428,0.06368764893192697,1.314005831830692,0.1573674693070048,0.8696764795082874,-0.304,1.0,11.4,0.83,1.0
10730618,10.45,6353.18206355,132.172279729,1.7989106741581902,0.014239998884567843,1.3965024095318825,0.041594777619398886,1.088356955165707,-0.006,1.0,16.08682297,6.417380287872341,4.0
10731424,11.593,6528.33935094,128.213660963,2.6189841993681555,0.09407225517806928,1.6544576327422267,0.2322507526605974,1.0908108891399209,-0.129,1.0,5.12,0.55,3.0
10732098,11.662,5825.882043,120.514808845,1.6794472383231032,0.06737539504796047,0.9657129731314005,0.17207934928563315,1.4350964825877115,-0.01,1.0,25.57,6.04,3.0
10775748,10.388,6447.75830196,125.540909044,1.9070138974578563,0.2359607778729672,1.367896935881635,0.6964222344565049,1.0466156067036638,,,6.43,0.49,1.0
10794087,11.926,5929.28694126,109.449433487,1.8850435482084338,0.01902241640153368,1.234552184344186,0.04793095430019394,1.0192714077169294,,,,,
10794845,10.545,6188.00883557,119.211318464,1.275685138967633,0.28754637584266013,1.5202917640441982,0.8525138168990246,0.931207133423274,-0.195,1.0,1.39,0.08,1.0
10809164,10.873,5945.14009642,118.40674098,1.8187561087976305,0.058910834903962504,1.7459272266960821,0.1655013883302717,4.53358310026036,,,,,
10813660,11.045,6441.1396975,123.976726872,,,,,1.0182861034573576,,,9.54,0.86,1.0
10858780,10.498,5610.22509723,108.937038138,1.3456777882277826,0.15364452719821284,0.7762445130802574,0.4473109900380176,1.6959735483763885,-0.15,2.0,,,
10864215,10.923,6356.37672169,110.246438188,3.3236262860189374,0.09818265133499549,1.9599204599205051,0.2472746545610173,0.8029906042534487,,,5.29,0.7,1.0
10864656,12.183,4993.41232196,104.072776326,4.147483633820644,0.016164036094291276,1.3523677472688536,0.04292485190710869,0.9663061565102028,-0.07,2.0,,,
10873176,11.354,6649.4705232,143.051889719,2.535176353776963,0.03180043031378177,1.8338921273148345,0.08020601299947065,0.8164531542193078,-0.837,1.0,,,
10875245,12.487,5971.2181867,116.226859273,1.5494108666171014,0.048202820095666295,1.5052928779741523,0.12911853052417302,0.9765642484032346,,,,,
10909629,10.869,6463.96774644,128.29398234299998,2.2291976363843857,0.012965953495502834,1.4847563562957438,0.0382447482327647,0.9956556445057992,-0.297,1.0,12.37,1.22,3.0
10920182,11.824,6276.01500081,135.484411399,1.7836094198059016,0.03166730442607023,1.3763148564041912,0.09190962807975163,0.9313551545772452,,,17.12,2.07,1.0
10920273,11.926,5910.05747302,119.509139325,1.9026860041752476,0.0156535478422979,1.178054998347835,0.04255449335314831,0.9609975833388518,,,,,
10923629,9.85,6198.89459658,109.05016617,2.611952828332195,0.02232054692353558,1.7416651638985452,0.06483124880263313,0.9647965563605562,0.157,1.0,5.7,1.05,3.0
10937782,11.286,5126.23863223,99.0093582115,3.88124488662911,0.018449048933704772,1.2295375389122782,0.045491200422298705,1.1328915842108374,-0.29,2.0,,,
10959362,10.912,5967.76428903,103.408643922,2.400967380396753,0.061477793913791316,1.600972083263563,0.15150952279730542,1.1920987042638438,0.419,1.0,16.41,1.34,1.0
10963065,8.769,6169.09015759,116.343435415,1.2468573202644682,0.010852096268982684,1.1310340115254789,0.03248104197310024,0.9024858116740948,-0.188,1.0,11.78,1.09,1.0
10971974,11.304,5854.32087308,110.89155605,1.2736340616509778,0.09369926192376336,1.2431700378085155,0.2378210532848901,0.8741190846270602,-0.077,1.0,28.32,3.1,1.0
10972252,11.45,6216.45775985,115.051881473,2.545508964807594,0.061011052192798405,1.7887715042716572,0.14556574577938053,0.9086528267908008,-0.136,1.0,11.943,2.507,2.0
10972873,10.684,5702.86664559,110.690785596,1.847615642202518,0.012258130636010752,1.1363746900141867,0.03445000778473774,1.2781937992499883,-0.057,1.0,,,
10976896,10.257,,,,,,,,-0.313,1.0,,,
10990438,11.15,4998.86452013,82.5986122666,3.930338303477459,0.052707025714786804,1.4426795239382209,0.11689597999578308,0.7957614961360675,-0.03,2.0,,,
11021413,10.144,5325.73971124,107.815486748,2.5584233994052594,0.09036621983151082,1.652561507885079,0.21445756135276628,0.9573788353952776,-0.078,1.0,,,
11026764,9.303,5918.78677312,102.499755561,2.2811676907739398,0.014153686964074192,1.5159827484402306,0.036647813322717555,2.2394195678101143,-0.108,1.0,33.998,0.326,2.0
11027406,10.369,5992.14088583,118.658841158,1.2877893722349423,0.06933568083841725,0.909268744706221,0.20717895028829966,0.7870627818702077,-0.279,1.0,,,
11029516,9.553,5874.43695095,108.972854796,1.3349042624768197,0.03924247901247422,1.2326459892341615,0.1126986394547839,0.9774015174605852,,,22.09,1.96,1.0
11070918,9.574,6363.49471621,132.42311803,1.877624380230117,0.09238108371131819,1.6183416542010185,0.27551538461024,1.0033998616440571,0.15,1.0,2.91,0.2,1.0
11074380,11.365,5074.33500794,110.265870809,2.6296963579068056,0.08353955073556911,1.2113273239599762,0.1772542535616233,0.8444418854827132,0.082,1.0,,,
11074835,13.274,4971.470674499999,94.5637284363,3.081454630006275,0.01820891309771826,1.1241171523539226,0.04820796948390416,0.9968385511502432,,,,,
11075456,10.499,6424.11954799,148.135568821,1.5672243653990383,0.07840011436098922,1.4987370039473726,0.21107241324743126,0.9911128583671236,,,,,
11081729,9.034,6554.25591577,130.111983308,1.4760346338815165,0.013446014035288459,1.4262470666822853,0.040078600198879,1.052602044320828,-0.139,1.0,2.86,0.29,1.0
11082784,11.439,5950.83314979,112.038968628,2.380585244347606,0.054523421077648786,1.5867644351413823,0.1476535092390091,0.8498184907606537,-0.259,1.0,31.93,5.05,3.0
11083308,11.37,6208.80698125,119.131672322,2.0436651022702117,0.06684035843985062,1.2466479780706174,0.1804741642419926,0.8512242498872955,-0.042,1.0,17.11,1.69,1.0
11098033,11.486,6264.72891421,126.39629696,2.751624483702595,0.19998557718036114,2.3114357435400086,0.5312620699426636,0.8166961470730054,-0.15,2.0,23.78,2.82,3.0
11127479,11.126,5888.34079937,113.582305301,1.3328965787186073,0.04110187686443872,1.0665294797113383,0.12216102778701227,0.9445607016411168,0.115,1.0,19.06,2.72,1.0
11129289,11.708,6264.124286300001,125.053765585,1.1379349229739764,0.11364332254272486,0.9416490899492606,0.3135807141554997,1.1237253968783367,,,,,
11133100,10.675,6380.73193867,111.462395751,2.7931766474850317,0.08853424674616898,2.2445452479239143,0.210897154058816,0.8370191719271679,0.01,2.0,8.83,0.85,1.0
11133306,11.854,5945.01425869,111.476754249,1.1902145797133934,0.05667939038440831,1.0746916675023197,0.1664313168907012,0.9270858394374693,-0.01,2.0,24.62832565,6.417380287872341,4.0
11137075,10.864,5522.99589167,106.50816913,1.5971501336753244,0.011761786703542762,0.9430902212169326,0.03367227522965494,0.8378317262915892,-0.18,1.0,,,
11137841,11.056,6590.16957907,136.60219871700002,2.7427238701137457,0.18555461514835855,1.8086542087178574,0.5226161341871016,0.9816258625943716,,,4.24,0.73,1.0
11138101,10.76,6161.45536814,113.555546491,2.3362458958019623,0.13996696336378667,1.2533296203568354,0.35429464205174216,0.9524732411390197,-0.219,1.0,,,
11188219,11.05,5861.62841552,106.984200463,1.284672999556466,0.0960622434125001,0.9832019837307271,0.27641204127289776,1.0312331044113452,0.089,1.0,,,
11189107,10.838,6597.32799566,135.587107568,2.5310965063026982,0.0893871246663522,1.962506622387974,0.25127442646745746,0.9847128955162124,-0.12,2.0,,,
11193681,10.736,5596.11991872,110.085680022,2.5618736604908174,0.01846849466989147,1.548942296057942,0.04593964098166649,1.0256822773799492,0.137,1.0,32.745,6.823,2.0
11229052,10.047,6360.70475976,138.594623776,1.4782888379248267,0.08041698917817869,1.246542647891205,0.22397408357142826,1.0756488309923011,-0.01,2.0,7.98,0.73,1.0
11230757,11.57,6304.99483148,119.198591245,,,,,0.9018014408897256,,,22.92,1.82,1.0
11234888,11.926,6227.65225046,132.937349527,2.1915617142546173,0.07539665717920672,1.1164923958314397,0.18309150295239227,0.9355174403609852,,,,,
11244118,9.736,5730.12116264,87.4856815955,1.5970494970149445,0.00962527114476405,1.136287682869301,0.028811584458693987,0.90935691778073,0.224,1.0,23.17,3.89,3.0
11245074,11.407,6176.45073351,96.1357493009,,,,,1.591191653758543,,,,,
11250587,12.702,5888.83313717,102.4534601,1.4714485761764398,0.13126781847312294,0.9301870509613598,0.3829228485221379,0.9444338277194364,0.2,2.0,17.26,1.77,1.0
11253226,8.438,6777.97382127,135.84353884700002,1.8167078594841735,0.010797086221340855,1.9461278212670703,0.032253937747536744,1.0567259968063714,-0.151,1.0,3.73,0.32,1.0
11255615,8.806,6138.07565948,129.404704569,1.6297759123746098,0.011548922223333664,1.1500466319050686,0.034571961529727135,1.1727768132405871,,,19.24,3.18,1.0
11290197,11.415,6762.79751144,140.799145033,1.7824744021623598,0.09389636090735103,1.7284170553286982,0.2569065735693494,0.9171827635473736,,,5.25,0.75,1.0
11294717,11.831,5744.51972901,114.063313399,,,,,1.180601103832011,0.061,1.0,42.32,5.43,3.0
11295426,9.997,5810.98534916,105.075596243,1.234569748992556,0.014613668241016052,1.0630520025956531,0.043804071617021365,0.9416991021753348,0.06,2.0,42.61498392,6.417380287872341,4.0
11307875,11.222,4989.58011583,83.3195108667,4.085097670810271,0.045215383968815415,1.4938203936235148,0.12837068316105893,1.013951657850201,0.038,1.0,,,
11337566,11.392,6519.78218063,130.382656869,2.271203874487475,0.025963858501805204,1.5948225685250856,0.07013267509143828,0.9078054195912624,,,,,
11342410,9.187,5748.90545347,107.599488738,1.0330273390877152,0.02084140200118825,1.0891011554141643,0.04664055292606356,2.156911327201952,,,22.4,4.16,1.0
11356138,11.608,6172.86342305,118.580687044,2.6976750711527537,0.08541470476958339,1.5531929524671355,0.21744298508383142,0.8842718520419028,,,25.06,2.23,1.0
11389393,10.557,6102.03690328,112.068710629,1.8937075378792931,0.05794613724334702,1.33360394686558,0.135258319919736,0.8857478369058879,0.14,1.0,14.69,0.74,3.0
11389437,10.385,6056.06952719,104.297692059,1.62568080367008,0.07630489621109067,1.0910238104546908,0.17312914551511308,0.9790093100983815,-0.023,1.0,12.21,2.85,1.0
11395018,10.762,5869.04928976,122.413861229,2.3495266986658274,0.013292663966225188,1.5153623029850414,0.03707094963281461,0.9889666973774138,0.151,1.0,,,
11397541,10.866,6441.10151427,113.785771891,3.047762597614577,0.06541617335826432,1.8862257859778981,0.18626724667546568,1.0308729722330277,,,13.252,0.011,2.0
11401156,9.891,5004.79439597,96.7057654056,2.435084801817519,0.050767806063024924,1.031195066658999,0.12285897472994244,0.998388439259124,0.016,1.0,,,
11401708,10.764,5824.19733606,135.460957151,2.492278685542573,0.01706435963074952,1.373365932792287,0.050450265652730725,0.8215340329771198,0.206,1.0,15.76,2.51,3.0
11401755,11.866,5804.22570835,119.423970582,1.6663661321955077,0.07140176416602823,1.1538831072606208,0.21293404110470088,0.9693783864219324,,,18.47555708,6.417380287872341,4.0
11414712,8.547,5623.89147997,107.430718573,2.3174329017789903,0.011431414001874595,1.2861673280220958,0.032894616225495256,1.0347600451260022,-0.174,1.0,37.46,4.22,3.0
11446443,11.338,5730.00178279,102.608969233,0.9870924226625328,0.04175845986702378,1.0503965210116673,0.12434264979145247,0.9016031419017908,-0.06,2.0,,,
11453915,10.354,6338.99125856,128.508962337,1.3531643903424462,0.07150237587596939,1.6425793306711536,0.19023792630167047,0.9038114618810742,-0.13,2.0,,,
11454149,10.478,6270.06504891,118.318172501,1.194726601120217,0.09144898476485838,1.239792029285718,0.2571129986571946,1.0434901245167247,-0.233,1.0,8.11,0.96,3.0
11456910,11.303,6120.63882457,129.110275283,,,,,0.8692048950876535,-0.26,2.0,22.56,3.4,3.0
11460626,11.558,6188.74392202,124.932028539,2.18211199382928,0.08699104204724308,1.2991043319402313,0.21223730114558467,0.8433545670492458,-0.144,1.0,,,
11467550,11.045,6530.51486036,133.345970856,2.071396093159237,0.06281742036544595,1.4413549022804757,0.1423038842329407,0.9337711927407364,-0.08,1.0,14.496,0.741,2.0
11496573,11.412,4948.08324373,81.93160965,3.9533445904524815,0.09507157648216685,1.6384329618518416,0.19523185082852823,0.8149386652964353,-0.046,1.0,,,
11502597,11.705,5865.72405257,114.116578482,1.6206864795859974,0.013407770164566677,1.1258131612359417,0.03865020162838255,0.9877691661402718,-0.1,2.0,,,
11506988,9.731,6559.33723844,128.374969469,1.949555647715092,0.07214906725423635,1.3874299029642791,0.18681308336344135,1.1872847096475103,-0.23,1.0,14.17,1.63,3.0
11507653,11.414,5768.12681907,101.10641661,1.5806834564991463,0.07615442887510566,1.0846522993512977,0.19020282864422952,1.7834577911889198,0.112,1.0,,,
11512246,13.438,5879.17370535,111.043296777,1.5255135002513858,0.10339048013416918,1.0370810778586204,0.29974584957508416,1.0493857289547706,0.07,2.0,,,
11554100,11.425,4785.58443337,82.6032763711,3.8961608533169376,0.043032256029979454,1.3407835573240143,0.08965106632048755,0.8514596699418842,0.11,2.0,,,
11558593,11.261,5177.26392331,117.333038488,3.0510548793697563,0.059388434379496105,1.274618827781986,0.1729211735526919,9.07110790152273,-0.263,1.0,1.01,0.07,3.0
11611414,11.481,6320.13968626,136.900939726,1.5482178463017748,0.1399289488273204,0.954079805172881,0.4045847354890866,0.9095002255103086,-0.074,1.0,18.95,2.1,1.0
11620833,10.414,4866.63384021,85.206761453,3.8502514567093815,0.042187150410794585,1.5558443172669887,0.11823005258083953,1.630365197918724,0.269,1.0,,,
11673802,13.427,4875.04981388,90.6644472892,3.6446368739710957,0.03872155177925301,1.2605645321250818,0.08222718043371335,1.0464397387108015,0.07,2.0,,,
11674236,11.61,5391.47814279,107.721989185,1.880470178991667,0.16060117197318635,0.9476086275190478,0.4502636845843887,0.9877111721676448,0.121,1.0,,,
11708170,7.211,6932.45745688,147.741269092,1.8311573092992033,0.10347973017621051,1.3459976237847626,0.22090642588087972,0.998391418658408,,,,,
11708273,11.085,5985.35248702,118.424365821,1.5408717423245886,0.058314122213241774,1.066794828846957,0.16106771127270264,1.1276470740027271,0.25,2.0,20.419,1.34,2.0
11709205,11.111,4770.92138503,79.1210284588,4.277832690599032,0.057979240756217805,1.4607894422186571,0.12301646856375213,1.21090630023154,0.25,2.0,57.96,3.33,3.0
11713510,10.795,5854.66766857,122.398677112,1.5732062037537544,0.01147686778267658,1.0086694498780433,0.03436325716982969,0.9119914526926672,-0.143,1.0,,,
11717120,9.272,5078.94965863,87.5558996793,2.301738844724846,0.010415005224785102,0.9518562935239007,0.030267291071994735,1.056414572267308,-0.365,1.0,,,
11722551,10.997,4877.43398502,95.8545923456,2.128766905727108,0.0224159772998798,1.0128645230784068,0.05178830470438507,0.9734408658694818,0.409,1.0,,,
11723674,11.432,6391.94412303,126.585563504,2.5178971428377657,0.0666351074053365,1.4965062726122256,0.1736158999140894,0.94562321063928,-0.062,1.0,,,
11757831,10.886,6927.03491213,133.935123859,,,,,1.0326838161181342,-0.05,2.0,,,
11758544,11.894,6095.20890669,123.756292459,1.58610382577635,0.053099454262143436,1.35583856656803,0.1353072667507501,0.9544531650519408,,,11.63,1.88,1.0
11759838,11.287,5349.73718219,114.906042951,,,,,0.9021779351236744,,,,,
11771760,11.365,6052.09933999,123.057335537,2.9919842993409156,0.014930834208628523,1.5573975622926859,0.04284713711436729,0.8285636194607147,-0.101,1.0,,,
11772920,9.659,5378.94757549,96.4240737382,0.7839416599704843,0.12779001377203175,0.6552907997106964,0.38334351787086046,1.0368992808709134,-0.092,1.0,35.10741864,6.417380287872341,4.0
11802939,11.167,6047.67430832,119.428072166,2.5769384549657017,0.11947964653556155,1.2490711287683995,0.32573360248769556,0.8948331740146421,0.04,2.0,16.745,3.311,2.0
11802968,10.887,4933.17344405,95.294461348,2.429325457776665,0.054225915854990245,0.9034269745815857,0.12701114674789726,1.0204193490392626,-0.133,1.0,,,
11807274,10.421,6402.36874016,141.857477952,1.5783011846984267,0.019607862896736862,1.2363968946759945,0.05838982844488798,0.8749605541043793,,,7.86600896,6.417380287872341,4.0
11809558,11.039,4963.3086929,102.541331533,2.99824093424871,0.04240676266336062,1.3549973786759302,0.10259051519021474,0.7566915241742925,0.23,2.0,,,
11817562,11.524,6441.98864906,127.927138405,2.678107985043687,0.08109754723202121,1.7372805760579733,0.19243762988542107,1.02525703387174,0.059,1.0,,,
11853905,12.211,5968.2188125,107.922691352,1.544580613756964,0.04119680895567426,1.1208362023581249,0.10855559640491513,1.033287339372273,0.17,2.0,34.00410647,6.417380287872341,4.0
11862119,11.277,6169.02802015,140.574394207,1.3996084859876678,0.08083627671091849,0.9613664831740089,0.19000761611910016,0.9084212368280882,-0.38,2.0,7.3,0.62,3.0
11862497,10.624,6398.01907099,129.706295786,1.2953917815204126,0.07410749694209809,1.0481095076733982,0.18296397712633514,2.3045776238854283,,,4.61,0.35,1.0
11873252,11.217,4958.93402333,82.0746204149,3.4880869045489282,0.07352919340892608,0.9832799576220298,0.16866854788756053,0.8801685049914298,-0.355,1.0,,,
11904151,10.961,5730.07656124,106.988483617,1.0491356700195433,0.030392108523404238,0.8781619427566919,0.08968437404095271,0.9395673303783736,-0.11,2.0,40.94495206,6.417380287872341,4.0
11911418,11.408,5555.35593468,120.762526067,2.7254634979493835,0.06516620875031401,1.3587717232153114,0.14531428871478938,0.8956064177798211,-0.45,2.0,,,
11913734,9.423,6072.72471049,131.568063642,4.116166391353431,0.11249497836169756,2.5829426579274166,0.2425368547108947,0.994520354279588,,,6.44,0.68,1.0
11919192,10.645,6547.49456165,132.943824487,2.575373743830632,0.10933772476821832,2.059160827025976,0.24304601864528513,0.8193738337028013,-0.25,2.0,6.24,0.04,3.0
11962180,11.237,6278.8191947,124.660273786,2.024761505520074,0.09927321989067933,1.4212774494414362,0.23766750622725338,1.0075586342934233,0.07,2.0,12.862,0.233,2.0
11968749,10.342,4904.01522841,80.9001364432,4.126250076249051,0.011273189091439421,1.361748849304756,0.030125989839599684,1.0998912901463729,-0.12,2.0,,,
11970698,11.126,5944.96435804,105.367784573,,,,,0.8038130606302968,,,16.76,2.24,1.0
11971746,10.716,5886.82311614,113.366963365,1.3596010630315585,0.10497997671396492,1.1415716990038909,0.29880931518613024,0.8917335223495241,0.17,2.0,19.981,1.27,2.0
12004971,11.487,6614.49932778,129.509124692,1.7003735449688704,0.0329013554312455,1.356717071131651,0.0934740680718383,0.8850223847573607,,,,,
12009504,9.318,6134.32802643,129.340757599,1.4471491950423834,0.012366141544665178,1.2938152391220512,0.037043496886258555,1.0427271857941005,-0.08,2.0,9.32,0.86,1.0
12011630,10.176,5706.7179314,105.658630251,0.8833785725534956,0.07900383215038646,0.6494010524662084,0.2212482306533356,1.2131783733066008,-0.09,2.0,,,
12020532,10.887,5105.13172229,113.151481784,3.9714636528671456,0.057273167049555,1.7946838227952564,0.12769942052345468,1.048694811682642,0.021,1.0,80.83,9.5,3.0
12055375,11.431,5683.97404217,112.500820807,1.5758937240248228,0.06182467383852228,1.1754901985097364,0.16219099860828487,0.978001994241888,-0.36,2.0,,,
12058443,11.387,4902.64491827,87.6858948873,3.2495587881427914,0.06216169067970721,1.1171763570019664,0.13034165505134784,0.8971439320495866,0.15,2.0,,,
12068975,11.811,6147.80139096,122.57892549999998,,,,,0.8837854067765644,,,,,
12069127,10.7,6314.73635523,116.710408722,2.320180926876862,0.015621665356647945,1.5988466661416747,0.04635567884439838,1.1225782398268662,0.076,1.0,0.92,0.06,1.0
12069424,5.864,,,,,,,,0.02,2.0,20.51671622,6.417380287872341,4.0
12069449,6.095,,,,,,,,0.0,2.0,21.17884021,6.417380287872341,4.0
12069569,11.254,6234.40728023,115.251698711,2.2190992291187777,0.19510907128998992,1.1591104535956265,0.5751467716791947,0.8372194772664614,-0.109,1.0,,,
12117868,10.506,6067.95990308,113.439971996,1.277904786377898,0.06667424681625375,1.0017282731050619,0.1851067694353332,1.0171737478972966,-0.108,1.0,42.5,5.0,1.0
12156916,10.136,6418.04124536,137.366201447,1.5277590079595145,0.05043590938189968,1.1316415641593864,0.13094487076655212,1.0318035708023436,-0.4,2.0,,,
12253255,11.493,6648.87090113,129.778221893,2.5066763752630097,0.08484145275930302,1.9113635148911556,0.195857564588799,0.8652216821648072,0.14,2.0,,,
12255981,11.004,5190.93054687,130.198718273,3.302475857741904,0.14054774807260365,1.5193831620662557,0.38512449588859327,0.8955469112314389,,,,,
12258514,8.077,5996.527435399999,97.545751372,1.6037366024905957,0.008726421657904014,1.270330114718212,0.02613318829534241,1.0707813653266436,0.0,2.0,14.89,1.06,1.0
12265063,10.987,5967.58596816,103.571182974,,,,,0.94528834647301,-0.268,1.0,23.87,3.37,1.0
12304142,10.03,6100.73743103,113.521480393,1.7596980658282666,0.05504636721830131,1.250963731924626,0.15013740675631315,1.0110549373924709,0.08,2.0,9.89,0.46,3.0
12307366,11.506,4956.34226827,83.1883821099,3.8803608184745495,0.012009642547659436,1.4718554950669807,0.0321183353635209,1.8102529881288376,0.06,2.0,,,
12314973,11.684,6166.8296611000005,113.521060525,1.5267333227141113,0.11874166189300474,1.2006336239501636,0.34164155900929666,1.2973636771385195,0.23,2.0,,,
12317678,8.739,6502.51174781,134.236101907,1.9490100647555808,0.011309698131261921,1.638807487801238,0.033793523837108465,2.397257904196581,-0.3,1.0,3.68,0.68,1.0
12352180,9.216,5772.94029482,118.294270142,1.8413335231308756,0.039053645225710684,1.1221708633571237,0.11186357624578659,1.184508862176013,0.07,2.0,9.62,0.89,1.0
12353521,11.157,6429.45173804,131.27714594,2.104986455037859,0.020744190730980952,1.5574093207013264,0.06017175764627249,1.0177807107228134,,,,,
12366681,9.563,6215.32484364,109.497173019,2.751739040059335,0.01694434218440249,1.7632500558907593,0.0501512150098781,1.1536283030482006,0.15,1.0,6.4,0.75,1.0
12507240,10.962,5990.49136085,107.740468396,2.001271308856686,0.06396660021948641,1.5181113440682115,0.15321718251725183,1.017471203586911,0.0,2.0,16.55,1.46,3.0
12508433,9.54,5209.18416446,103.202496303,2.2123369829262503,0.01079595265149884,1.1919388998314033,0.03196027173645712,1.6010527746820291,0.23,2.0,67.03,5.29,3.0
12554802,11.04,5020.2253777,105.164838832,4.171491972614234,0.09824821175607766,1.5617285715891356,0.2553701704596148,0.8732901897526105,,,,,
12555505,9.619,5816.60908583,109.946831498,1.1626462784151308,0.015291698302436674,0.9988994044145072,0.045736353738799654,1.0238911203626886,,,,,
12600459,10.415,6195.69484333,137.572623067,1.401662200793502,0.04608354291282209,1.2220934204419545,0.12740286146589416,0.92891153703008,,,,,
12690331,11.477,6555.06693665,132.905478765,2.069147721735343,0.06292351540122076,1.8619525751983201,0.15633535199348877,1.1144616489885002,,,10.31,0.78,1.0
12735580,11.487,6138.06279305,119.389496784,2.0366352352031485,0.05932559716522544,1.7428087793466411,0.13845334572792037,1.0104179044271686,0.08,2.0,18.13,1.69,1.0


==> anc/Table6.csv <==
,KIC,sval,bv,teff,teff_err,fe,fe_err,logg,logg_err,log_rphk,sig_logrphk,specmatch_radius,specmatch_mass,phot_radius,phot_mass
1,1435467,0.141699,0.478250552050862,6377.8511275,100.0,0.134208766283,0.06,4.259564308630001,0.1,-5.0228985133091175,0.0289108589366485,1.7295434522560778,1.4081219191685563,1.7312977786250159,1.412411164333723
10,2852862,0.122933,0.4879162203858191,6251.549201899999,100.0,-0.0428056063913,0.06,4.10014886649,0.1,-5.233252424158755,0.0401102640090118,2.1092750736285075,1.4772621717959313,2.133961379338808,1.5297398544118395
17,3123191,0.104106,0.4774991300052269,6312.92560711,100.0,-0.0621364060774,0.06,4.399346442290001,0.1,-5.598020998401684,0.0789786859989584,1.3313008640532789,1.015750442459338,1.3367481195408504,1.0282699021960011
26,3424541,0.149631,0.5086132574639048,6266.70529387,100.0,0.244681988732,0.06,3.87068182008,0.1,-4.9850463353330845,0.0273877939248832,2.79540267927166,2.040480886672882,2.8169885305166,2.0881160716511027
45,3656476,0.144791,0.6809365915556187,5710.14372669,100.0,0.306391847842,0.06,4.12487415802,0.1,-5.108868491971528,0.0175932077929264,1.2859151405728737,1.0135566563715044,1.2820839947466676,1.004524506907978
55,3852594,0.119984,0.4786621603541525,6104.81285544,100.0,-0.472470355463,0.06,3.6020662592400003,0.1,-5.263919108162443,0.043278284895004,2.017986943928609,1.2088355922133271,2.1269843475338632,1.4154843243715152
59,3936993,0.109498,0.4998591760381838,6176.34139018,100.0,-0.120337897063,0.06,4.11642128489,0.1,-5.489518642374597,0.0574108608262932,1.7051638060021794,0.9902468671530175,1.7266013873872519,1.0280669946715828
61,3952307,0.112538,0.5338198623634431,6102.42138365,100.0,0.0562833431625999,0.06,3.94905323545,0.1,-5.4596300572902665,0.0476267218807434,1.9008015432822467,1.0049891959152069,1.881553894377432,0.9747675271099537
64,3967859,0.12397,0.5482349268591804,5947.69836205,100.0,-0.291163452176,0.06,4.33338138072,0.1,-5.272980880440508,0.0343145996930001,1.0840941649722318,0.6130024331769675,1.0945132971522307,0.6308473806311369
77,4346201,0.11217,0.5128061017511909,6094.7847532,100.0,-0.212825754079,0.06,4.13678372616,0.1,-5.445444771433821,0.0490116152079394,1.9089744278327005,1.1668856051906271,1.900956333598169,1.1522437813543684
85,4484238,0.131474,0.5224395247360789,6169.60788204,100.0,0.0658837644517,0.06,4.256236093369999,0.1,-5.160593082263968,0.0318121448247954,1.408660801249975,1.2794796525174292,1.370301681195026,1.1777759079963042
106,4914923,0.14433,0.6215521086286548,5845.95283103,100.0,0.1652352142349999,0.06,4.10034552904,0.1,-5.097605111801954,0.0228994089229804,1.3746268049148866,1.1193737385592322,1.3309009578880204,1.0159162375701114
112,5021689,0.126263,0.510560097300071,6169.55126827,100.0,-0.0298141539678,0.06,4.130391103459999,0.1,-5.214061806878668,0.0347155308962628,1.7824341940405972,1.247372232285735,1.7881363529547918,1.259381920770598
120,5183581,0.121005,0.4713012595690076,6325.06979422,100.0,-0.0378256841523,0.06,4.14097721155,0.1,-5.23966001972915,0.0427558860742053,2.076214551852425,1.372815817623457,2.0838029044518227,1.3879234057511591
121,5184732,0.147298,0.653821926239444,5837.84050248,100.0,0.417459357543,0.06,4.09260032186,0.1,-5.084708901911201,0.0200045211089919,1.3622561873388643,1.2686290454314384,1.3696664820833468,1.2894448354250967
123,5252847,0.139673,0.5263309985374338,6199.36856904,100.0,0.164063233761,0.06,4.326774128209999,0.1,-5.080715449924278,0.0282604560337387,1.6799213126525032,1.4610956521799705,1.7084413115966477,1.5367811406746175
144,5607242,0.152834,0.7099651884196874,5505.6797827,100.0,-0.0183307167006,0.06,3.82296874368,0.1,-5.058019504996896,0.0175825502909851,2.357629810632066,1.1835849943721657,2.34137707294162,1.1592755914731454
148,5689820,0.14419,0.9081731054848232,5087.51759249,100.0,0.291866802919,0.06,3.81059574814,0.1,-5.1483788096278325,0.0243640077751147,2.2482961875527585,1.0571918846592967,2.2063167619794,0.9990721249454838
150,5723165,0.140669,0.8136833775389194,5237.11713337,100.0,0.0201391231939,0.06,3.73260199189,0.1,-5.14407199600278,0.0139651037197906,2.618098977253397,1.2140252453903133,2.573421177056866,1.1529278931283213
151,5771915,0.112662,0.4932450075979853,6259.67041962,100.0,0.0219033104025,0.06,4.15259261526,0.1,-5.409774692830736,0.0512732480821471,2.007439239752195,2.058447048832043,2.007968595661885,2.060075897842658
153,5773345,0.129111,0.5243468498456458,6243.43271185,100.0,0.301430095769,0.06,4.04525027669,0.1,-5.189195654884619,0.0322444603717281,2.041108907652285,1.5406518616889107,2.034918593113536,1.5266767752106398
160,5856836,0.116168,0.5040418310168677,6287.19320593,100.0,0.168706835542,0.06,4.28472201916,0.1,-5.356802545031514,0.0430999630828927,1.4568355394038,1.3123950018817128,1.436589594433149,1.2584360024580101
161,5866724,0.133388,0.509310233702716,6265.08731442,100.0,0.1701106864119999,0.06,4.26903284858,0.1,-5.129278608837353,0.031099936322404,1.4061373641455261,1.222817057314661,1.3950317000099095,1.1940718821598946
162,5871558,0.126845,0.5116219142023875,6115.21906648,100.0,-0.120037659064,0.06,3.87634098869,0.1,-5.206053744237184,0.0362928991944624,2.433245317417382,1.5281019987533677,2.444952802169092,1.55026554354939
168,5955122,0.140875,0.5872915081985219,5863.29921344,100.0,-0.08347034109,0.06,3.90233778582,0.1,-5.107867463321474,0.0265354460087195,2.1937633762711743,1.3514261034632211,2.2023126881385124,1.3672876790454884
174,6064910,0.116451,0.4685110037353412,6150.94389959,100.0,-0.432256199277,0.06,3.53954207905,0.1,-5.304777767253726,0.0519680086961734,2.3806840410106314,1.4311987125289871,2.4077920000178743,1.4806470865443593
175,6106415,0.138166,0.5600776564882581,5993.04600153,100.0,-0.0257126851181,0.06,4.239270654059999,0.1,-5.117191303000148,0.0277564933020015,1.24195861246366,1.1408803063143123,1.2135436073138675,1.064351002464241
176,6116048,0.12865,0.5364079325449973,6039.40953087,100.0,-0.144577861338,0.06,4.28898132091,0.1,-5.203875835314186,0.0335635336602551,1.239155040980159,1.060968795062954,1.2410025678857428,1.0657214506449162
183,6225718,0.131106,0.5006670781891547,6191.97909083,100.0,-0.102278835992,0.06,4.27986366055,0.1,-5.146243486795478,0.0326075711166304,1.267637163320484,1.2495430445418434,1.242480934534273,1.176618121147117
191,6289367,0.116036,0.5436958498305744,5948.4118448,100.0,-0.178875047884,0.06,3.22902719005,0.1,-5.397376314783567,0.0452584184576508,3.204828183409396,1.8007461806277463,3.3479288683355244,2.0528958434152953
194,6313425,0.139463,0.6567423891355695,5695.11930984,100.0,0.0792263062313,0.06,3.81326378241,0.1,-5.149149760296506,0.0208977559978001,2.6849516241601163,1.4517844682408345,2.758254771414848,1.5739679488734772
202,6442183,0.143109,0.6451783094550354,5683.073249,100.0,-0.0772322858098999,0.06,4.04006887336,0.1,-5.116142745725827,0.0219591862107948,1.6786049614627894,1.0614383071546598,1.6246364411479464,0.9623162534670383
209,6508366,0.142672,0.4627651830560486,6395.75527262,100.0,0.0406776406308,0.06,4.168815545299999,0.1,-5.000618101258422,0.0302253242090984,2.25299710707257,1.673761727246882,2.2526907614163045,1.6730790633635622
214,6531928,0.146693,0.8238731988896824,5052.78045457,100.0,-0.540600952798,0.06,3.719502114730001,0.1,-5.111627310115446,0.0156584651331497,2.6502938464113694,0.9726886734154774,2.6690655947202484,0.9935037607800451
219,6603624,0.145236,0.7103950102386243,5612.29594422,100.0,0.2823878832229999,0.06,4.15351602037,0.1,-5.109204938551955,0.0163432660512065,1.1334551510816668,0.9710244713460618,1.1372236218541865,0.980741989642206
226,6679371,0.137176,0.4473197485181455,6498.16918647,100.0,0.105457315668,0.06,4.22751900577,0.1,-5.031027997965839,0.0326448682414652,2.4125169290349824,1.979736261299168,2.4053135600102373,1.9620556811410472
228,6689943,0.140664,0.5501564671824362,6057.61964461,100.0,0.0384942076533999,0.06,4.31531523475,0.1,-5.087686160584665,0.0268785404970796,1.5656030892438813,1.369396890081913,1.5501102049964959,1.3291440598057083
229,6693861,0.121858,0.6451116897675937,5615.03424395,100.0,-0.285592196512,0.06,3.94300956935,0.1,-5.342590127271073,0.0279464784725339,2.0687557431429364,1.0715505614197096,2.1178968820790014,1.1497394966835692
232,6766513,0.121804,0.4918489450677814,6194.28120482,100.0,-0.135614218081,0.06,4.01063995802,0.1,-5.253397941010546,0.0395488054609398,2.056154400227456,1.2118183139240777,2.110430132099568,1.3103378258442238
243,6933899,0.138497,0.6049380777313118,5862.95201703,100.0,0.0689167150931999,0.06,4.029764924009999,0.1,-5.139720652310405,0.025465826198848,1.5839798967113043,1.13321170682263,1.5740638773047464,1.1120622895405101
249,7103006,0.171658,0.4738555134321238,6379.91419001,100.0,0.113487921814,0.06,4.17970759091,0.1,-4.817110734613017,0.0232883061678492,2.048375528744731,1.6761033231401221,2.0470898861097724,1.6729493345338435
250,7106245,0.145505,0.5811598333842118,5873.42071642,100.0,-0.150932640412,0.06,4.21584289444,0.1,-5.064394034086448,0.0260431559966786,1.1620442979721963,1.0652805247780779,1.1671044340346415,1.0792575426681146
254,7174707,0.159304,0.7987499546712806,5311.68473783,100.0,0.13466164172,0.06,3.86242054981,0.1,-5.041904422882261,0.0166340186947021,2.049077084217955,1.0546055821302733,2.0678180545879226,1.083807483130621
258,7206837,0.13408,0.4753151338698806,6429.6736791,100.0,0.2180412634079999,0.06,4.28187768057,0.1,-5.090975158894308,0.0320212358544209,1.6122992265911527,1.4355623884925055,1.5928526077535967,1.384241632618549
272,7383120,0.12802,0.5244127218521317,6089.37730955,100.0,-0.1119378658,0.06,4.17762436626,0.1,-5.202363613477755,0.0329330651662138,1.4776930821819054,1.292113040707267,1.4607953485657346,1.2482912349667727
279,7510397,0.129784,0.5006687891074035,6174.70861887,100.0,-0.123995475076,0.06,4.156028032119999,0.1,-5.161944130604387,0.0325887549151329,1.859520939408142,1.369126086663063,1.8628321063350588,1.3764529451239913
291,7670943,0.115399,0.4650043348437132,6372.30920299,100.0,-0.0422588266041,0.06,4.37263071911,0.1,-5.316902895280499,0.0485869687438182,1.4581649071471967,1.3371952974743342,1.455787742468198,1.330666089181228
292,7680114,0.131397,0.6190054204165074,5840.65188478,100.0,0.126668833224,0.06,4.11633541754,0.1,-5.2197599793438005,0.0263613506043381,1.3890054070471614,1.0653888608744468,1.3883983400717614,1.0639925817178966
296,7747078,0.140402,0.5727372585582744,5889.70031674,100.0,-0.158102850399,0.06,3.968780156,0.1,-5.1037912351454,0.026317620686324,2.06933412730737,1.319098948828204,1.9949824945868462,1.181960005682375
297,7771282,0.123966,0.5012322734376156,6219.08157303,100.0,-0.00730481690541,0.06,4.188197500899999,0.1,-5.233499215686997,0.0365305715494899,1.6568762907392196,1.3064320845903294,1.6943895642127522,1.3971929683318804
300,7800289,0.149117,0.4560990945899679,6364.59634744,100.0,-0.0861451516587,0.06,4.0812233861000005,0.1,-4.9445944173419845,0.0294377915355883,3.166482499788241,2.010844152264482,3.248708189998559,2.1715970644898315
306,7940546,0.123092,0.4916284293098893,6207.12624464,100.0,-0.121044022793,0.06,4.09878578707,0.1,-5.235223598053551,0.040862650234641,1.9281580267551313,1.363719688891347,1.940686922623206,1.3904765687095848
308,7976303,0.120791,0.5144358094308066,6012.22713361,100.0,-0.433811829209,0.06,4.07866541746,0.1,-5.291825394822386,0.0388020846539199,2.1581775160897108,1.33898013235871,2.184619116761226,1.3888003933981077
313,8018599,0.123161,0.5941735069605354,5972.42839122,100.0,0.289652292523,0.06,3.81152988882,0.1,-5.310759159819919,0.0301993456233438,3.4069004533090754,1.6995104708816717,3.4547881592598753,1.7721879526536755
321,8150065,0.131825,0.5324649595551296,6100.29850648,100.0,0.0041670302329,0.06,4.14883527576,0.1,-5.164285504100355,0.0313161724887794,1.4343714345493364,1.2820809175895145,1.4325239429900856,1.277133278314322
327,8179536,0.131683,0.4707465226079783,6393.31406255,100.0,0.0676593204098,0.06,4.37483284118,0.1,-5.110143370297134,0.0346123017852937,1.4051903813653945,1.3755226437464112,1.3954967333990926,1.3472516114199573
331,8228742,0.1324,0.5326695684125875,6067.61791615,100.0,-0.0590656793157,0.06,4.00966558851,0.1,-5.158111191153068,0.031731124355238,1.8508041258397723,1.3382731906143368,1.8561975717069124,1.350006941531719
337,8289241,0.134624,0.5059359760059969,6249.46808482,100.0,0.0965834368813999,0.06,4.285157658419999,0.1,-5.1136829307158695,0.0316756135302327,1.2006544098157257,0.8718232382851409,1.2230498320728582,0.9215243959301155
343,8360349,0.133776,0.4903390089195962,6317.0601718,100.0,0.149902005599,0.06,4.076742411090001,0.1,-5.108397190228832,0.0316226985907635,2.645118029597892,1.7169822623323534,2.640747660187896,1.7084857166055505
347,8391021,0.128548,0.473098870651822,6248.44483429,100.0,-0.287024515264,0.06,4.42584437781,0.1,-5.146832307218613,0.0350949086159491,1.5213643593244262,1.2246527400261273,1.506328823677718,1.1887009342511703
348,8394589,0.129891,0.4867235315726956,6208.78960669,100.0,-0.250877826119,0.06,4.476164215380001,0.1,-5.1542164887672826,0.0341860153622028,1.2068672396899818,1.1533529988144111,1.195528090058291,1.1211484159662228
352,8420801,0.113993,0.5057426521090678,6225.62081083,100.0,0.0658900889526,0.06,4.13141909067,0.1,-5.399443115188578,0.0471038438951629,1.6037768536549852,0.9844847583999724,1.6408360240777329,1.0543206673275598
353,8424992,0.147905,0.6389894364491342,5721.96668479,100.0,-0.0417611802124,0.06,4.33143802281,0.1,-5.076476329750746,0.0218734632250956,1.0158104743793164,0.8400443320075336,1.0171996870687465,0.8434955573525343
358,8493800,0.139563,0.5554370759583005,6033.61485236,100.0,0.0469299913933,0.06,4.17932088836,0.1,-5.1011272469515045,0.0276082709495451,1.6028120248295654,1.559615123076817,1.6007698168653497,1.5536612085428696
361,8524425,0.133479,0.6874367702706978,5644.83976269,100.0,0.191801734026,0.06,3.9640383786,0.1,-5.204479285060052,0.0205921788259798,1.809520758281926,1.136042454135618,1.7989182543462632,1.1161900298996765
364,8561221,0.173151,0.7909763237130156,5293.20244933,100.0,0.0114237933942,0.06,3.76292346392,0.1,-4.97619934384507,0.0206512644312357,3.1508683573657374,1.5157080415162487,3.1062074003650593,1.4521655458031133
366,8579578,0.163763,0.4601599856578264,6413.63164614,100.0,0.0557984334031,0.06,4.1716011153,0.1,-4.853262536814588,0.0249143258628362,2.367964561381486,1.8360635524687086,2.349665450321773,1.7938255565770351
369,8652398,0.122432,0.4889302097839785,6150.16924886,100.0,-0.2936345752679999,0.06,4.01108566161,0.1,-5.241286185544968,0.040847741399071,2.4131053315950948,1.492699270820593,2.4317356841305915,1.5275399827268958
374,8694723,0.127193,0.4696626992230133,6211.38212605,100.0,-0.414275124718,0.06,4.34051364937,0.1,-5.158460289686068,0.0357705086920651,1.5470181049946552,1.1438388301476978,1.5615203326212668,1.176309426277299
376,8702606,0.151265,0.7149258899447704,5480.95107057,100.0,-0.0510104849257,0.06,3.80476137089,0.1,-5.068999113383439,0.0175123796394184,2.4349677998401473,1.2436124556720354,2.431847276250444,1.238837340200492
379,8760414,0.134232,0.5439037550319554,5777.60710806,100.0,-0.965614405413,0.06,4.532758127069999,0.1,-5.146341337365967,0.0299050618506459,1.0357915872935384,0.8391759071750965,1.0366244866554146,0.841201926525396
388,8866102,0.124891,0.481815472164663,6311.55057899,100.0,-0.00073332299623,0.06,4.313810157180001,0.1,-5.200570143135463,0.0366360702476612,1.3892824224389146,1.3105848356659529,1.3715828733127597,1.2611294756661582
391,8938364,0.148792,0.639567480738255,5687.15277713,100.0,-0.119926526774,0.06,4.06719335695,0.1,-5.069884725968254,0.0221522567483607,1.3270275595057632,0.9398462808479944,1.338509404633816,0.9644534725816806
397,8973900,0.158724,0.4907830139767899,6345.3164163,100.0,0.197044495785,0.06,4.18811919822,0.1,-4.908527043117715,0.0258302306998519,1.5246917146277035,1.106953368268429,1.5109379523115103,1.07726635324988
403,9049593,0.137941,0.580021955393641,6048.79413371,100.0,0.315647333829,0.06,4.13907207008,0.1,-5.131095744841477,0.0275258638344707,1.589859652070167,1.6272802301633638,1.56379079147342,1.548538256362242
406,9073950,0.116816,0.8944606012931144,5029.36506667,100.0,-0.0208283415944999,0.06,3.48906420517,0.1,-5.289603023029125,0.0142994044003019,3.664114288283485,1.1424915245711973,3.6999871848398467,1.1763772373239034
408,9098294,0.140099,0.5977214627802638,5827.43724525,100.0,-0.12503418293,0.06,4.259101032569999,0.1,-5.120808252704412,0.0252330637055162,1.1822977945988054,1.0787874061043077,1.1902104201127877,1.100592309390386
410,9116461,0.171019,0.4385082520225154,6524.90314634,100.0,-0.0151817190533,0.06,4.54875703343,0.1,-4.794623356896707,0.0239546899780739,1.2959796989891545,1.3142684644579223,1.291633580772876,1.3010904056545138
413,9139151,0.154152,0.5534714852190845,6072.48287644,100.0,0.1058172063629999,0.06,4.33271285018,0.1,-4.982852309894395,0.0243993792250475,1.170435801662342,1.207741527070137,1.1751956999477007,1.2225363683142212
414,9139163,0.131877,0.4735111339865234,6401.86582129,100.0,0.150928338153,0.06,4.22402929706,0.1,-5.113787693011748,0.0341405713173243,1.5997222675701521,1.473061616908585,1.6111245412539439,1.5047850999736607
417,9157245,0.140226,0.5784592370580617,5969.525252,100.0,0.0943943110767,0.06,4.18310313744,0.1,-5.108723690841901,0.027039337300363,1.3257564520287957,1.1888722134108243,1.3312324638237494,1.2036649889409181
427,9225600,0.128583,0.5229723229266217,6244.78546397,100.0,0.27059800281,0.06,4.16246834983,0.1,-5.194393519107559,0.0334929012554466,1.809452253586771,1.3509646852708728,1.788927766987379,1.3055124817903225
429,9273544,0.11979,0.5303619173893193,6053.38033515,100.0,-0.155813756393,0.06,4.21108804293,0.1,-5.3217703569783845,0.0383059865672478,1.5204431272204497,1.0927102454954807,1.5067778468751063,1.0635114133024852
431,9289275,0.131614,0.5529221935298638,6086.25970944,100.0,0.174142404643,0.06,4.08219951445,0.1,-5.180640357318967,0.0300028568891085,1.743438967311603,1.2930611681018507,1.7451234282003782,1.2968127466399553
434,9353712,0.123254,0.5069837546527856,6142.87699091,100.0,-0.0937156996298999,0.06,3.88974988869,0.1,-5.25127239309618,0.0377098025592214,2.12224211626632,1.3843088525652205,2.1536431644438774,1.446669916336369
438,9402223,0.120748,0.4692081928815987,6346.55834439,100.0,-0.00410205151821,0.06,4.133192751549999,0.1,-5.240503463114863,0.0428048091474016,2.6140901211277043,1.502694624429592,2.6058636712816,1.4885524412038273
439,9410862,0.139756,0.5448603234846834,5922.16602393,100.0,-0.396038571233,0.06,4.25610932667,0.1,-5.092607674069542,0.0275140667924241,1.159649988363591,0.9882646997284369,1.1700314821182405,1.0150446382080678
451,9574283,0.144505,0.8209480890842302,5115.97290725,100.0,-0.3303903076709999,0.06,3.71971036287,0.1,-5.122976788076233,0.0151027693376891,2.8560328199905194,1.1074465704666376,2.8630507781152543,1.115630433356313
452,9579208,0.153123,0.4778549190905226,6245.54122681,100.0,-0.187890614769,0.06,4.19543212259,0.1,-4.935688954242522,0.0272114254007027,1.7780941457074255,1.174673468648546,1.817537700848721,1.2545939472535719
455,9641837,0.120667,0.5415115201926888,6029.32435047,100.0,-0.0613766317464,0.06,3.9137129154,0.1,-5.316825052000269,0.0386423751886892,2.2245992338113094,1.3493943200742649,2.2493686499937944,1.3949718435230627
463,9754284,0.127723,0.5549146583629643,6047.82276697,100.0,0.0955091018063999,0.06,4.0707723198500005,0.1,-5.227914990878284,0.0325522727137321,1.6948792325882294,1.4551144332671728,1.703153706216633,1.4765304422488894
468,9777798,0.134596,0.5756604423995535,5945.74939854,100.0,0.0308336916067,0.06,3.97309977699,0.1,-5.162102443207551,0.0285207924818473,1.8563349308363366,1.0601899710700087,1.8609174168826006,1.0680608168750692
473,9812850,0.139722,0.4682826316049144,6309.82373185,100.0,-0.1077704046759999,0.06,4.13390711476,0.1,-5.030833953540483,0.0310603298160871,1.8093206369490904,1.367220467790694,1.810981504890464,1.370989049810059
476,9837454,0.130055,0.5540805639963331,5948.30781489,100.0,-0.176713647168,0.06,3.98059491782,0.1,-5.199230122454913,0.0312879794619452,2.232740249562931,1.2606775031573383,2.2355643108570926,1.2654672258746187
493,10016239,0.112709,0.4675520968790492,6384.92887088,100.0,0.0222172353010999,0.06,4.34381932193,0.1,-5.369221602849033,0.050982066993187,1.3385962550129094,1.3730237874911126,1.3380493981106947,1.3713417100979917
494,10018963,0.129302,0.4982733564758215,6169.39218704,100.0,-0.1497032880629999,0.06,4.08289038524,0.1,-5.168721201955748,0.0328715119986665,1.9653950934712683,1.2573573468134418,1.962650356722008,1.2520968815054117
496,10024648,0.110305,0.4910907714861814,6251.71337793,100.0,-0.0121689748736,0.06,4.11304817045,0.1,-5.457288827828865,0.0580146758183375,2.085337515194105,1.583330391568639,2.0692649339584475,1.5470016391109367
497,10025841,0.143296,0.5870546241320937,5996.46500939,100.0,0.25627436844,0.06,4.071431287019999,0.1,-5.086401329940885,0.0253794585867257,1.588521776097145,1.285650914988586,1.5585082871496654,1.2141459427536518
498,10068307,0.11832,0.5094530438084082,6136.12684687,100.0,-0.114740298938,0.06,4.04120104724,0.1,-5.325892603187657,0.0429039900894278,2.024566224602354,1.325530936785779,2.042643246509174,1.3613552599618433
509,10147635,0.130966,0.5666962844982093,6012.055663699999,100.0,0.122940602747,0.06,3.99347788975,0.1,-5.196463998441056,0.0298673620614732,2.98928717755049,1.8090614586580607,3.0248555712367544,1.8744088788222169
510,10162436,0.123323,0.5093172154131684,6155.0655005,100.0,-0.0677581261385,0.06,4.0587846585500005,0.1,-5.25360560640013,0.0378305307042555,1.9942524541380084,1.354174071445321,2.007619963625279,1.3815881685039442
517,10273246,0.124445,0.5223455485316002,6095.00617626,100.0,-0.0876827767991,0.06,4.00391197376,0.1,-5.246607451260694,0.0349223059938347,2.252847848465039,1.4111979109821136,2.245773548563078,1.3979454566091487
521,10322381,0.131213,0.4953084885910215,6149.33659016,100.0,-0.287291543182,0.06,4.32249801104,0.1,-5.13650599589967,0.0335933281172237,1.4107911222593696,1.1199871580874114,1.4197105942442543,1.1413644939505247
527,10355856,0.127022,0.4559266846114038,6366.97631221,100.0,-0.106728372588,0.06,4.1808273453,0.1,-5.143582056737818,0.0381435216633582,1.8231514573956393,1.503426201129303,1.8363256390675924,1.5362537700835857
533,10462940,0.154876,0.5307826736625652,6168.41956116,100.0,0.1447220846869999,0.06,4.24875491331,0.1,-4.965990372941416,0.0248528019203047,1.30370312177519,1.321484120447377,1.3044901439682457,1.3238788343007208
536,10516096,0.142572,0.5695539233076152,5945.93526645,100.0,-0.0484972342519,0.06,4.134291467130001,0.1,-5.082513066944728,0.0269233998974836,1.4143945357396623,1.1055540498255556,1.4244471783508788,1.1292947732244023
552,10730618,0.125188,0.4821181863232748,6271.16625636,100.0,-0.0524652462552999,0.06,4.099243459069999,0.1,-5.1971523425987,0.03805583181328,1.7872615219225958,1.369547847288808,1.7989106741581902,1.3965024095318825
572,10972873,0.136856,0.6461413282691741,5698.33491447,100.0,-0.0141845474928,0.06,3.91742850513,0.1,-5.171550115109665,0.0213926055674913,1.8468814008247243,1.1350204444176102,1.847615642202518,1.1363746900141867
575,11026764,0.139303,0.6660934835333521,5678.71370658,100.0,0.105781703002,0.06,3.94345724351,0.1,-5.151572464828914,0.020180846989212,2.2344253590667584,1.4246893523216877,2.2811676907739398,1.5159827484402306
577,11029516,0.148466,0.6265817272321064,5887.78339591,100.0,0.313831453392,0.06,4.14063292214,0.1,-5.067633740379862,0.0225338552532465,1.3364198220518388,1.2368491450459966,1.3349042624768197,1.2326459892341615
578,11070918,0.153701,0.4536980512432649,6336.96764985,100.0,-0.0790061300412,0.06,3.64670533486,0.1,-4.910422401471551,0.0275724199881909,1.8737067308176703,1.608232801862086,1.877624380230117,1.6183416542010185
590,11137075,0.143009,0.7070299856383353,5499.74670206,100.0,-0.0650141837839,0.06,3.901298695950001,0.1,-5.125158301371405,0.0172571867681648,1.5937849667460688,0.9371415496114648,1.5971501336753244,0.9430902212169326
595,11193681,0.12657,0.6960217973975951,5672.33395594,100.0,0.3489290334279999,0.06,3.77070829428,0.1,-5.272326676277761,0.0232763015612861,2.5792598532387836,1.5806925561451117,2.5618736604908174,1.548942296057942
598,11244118,0.145348,0.6873856501682685,5708.85931481,100.0,0.365572593622,0.06,3.96599146341,0.1,-5.105599317990761,0.0177176323458064,1.5940837847743026,1.1299691906504206,1.5970494970149445,1.136287682869301
609,11389437,0.13403,0.5500306733056721,6060.35490792,100.0,0.07792929445,0.06,4.097622915880001,0.1,-5.155849752442403,0.0294300656267429,1.6262558820407071,1.0921820565917495,1.62568080367008,1.0910238104546908
610,11395018,0.137869,0.707868748032034,5628.43125351,100.0,0.322492133767,0.06,3.80364467378,0.1,-5.165296437670971,0.0172677361283828,2.3008599732997186,1.4231343225420732,2.3495266986658274,1.5153623029850414
614,11414712,0.1852,0.6714724614226775,5628.39274827,100.0,0.0102628358731,0.06,3.87292635649,0.1,-4.871949085413458,0.0212090754365981,2.3183601334701955,1.287711777053449,2.3174329017789903,1.2861673280220958
616,11453915,0.130268,0.4611162954873826,6362.71883392,100.0,-0.138942375402,0.06,4.49470643709,0.1,-5.114151373561958,0.0331826510369303,1.3556945500711153,1.6518105013692048,1.3531643903424462,1.6425793306711536
619,11467550,0.123397,0.5330061544412104,6111.76769129,100.0,0.0581897609403,0.06,4.03819485075,0.1,-5.269822394895776,0.0362770748856326,2.0038853070231437,1.3049685762805177,2.071396093159237,1.4413549022804757
635,11717120,0.150174,0.8606177431728632,5032.65292618,100.0,-0.273990822077,0.06,3.73956610604,0.1,-5.103366848877064,0.0197051420313555,2.291224176412975,0.9388711503747578,2.301738844724846,0.9518562935239007
639,11771760,0.131879,0.6325083229111845,5749.9103821,100.0,0.0331829985949,0.06,3.65798517069,0.1,-5.220411097861286,0.0243409402192907,2.916331065826397,1.442221721958626,2.9919842993409156,1.5573975622926859
643,11807274,0.133095,0.4918026512797597,6249.08889158,100.0,-0.0465802361352,0.06,4.28017063819,0.1,-5.116778740790176,0.0330686221533598,1.559293584348076,1.1922626365380984,1.5783011846984267,1.2363968946759945
658,12009504,0.136813,0.522624260569108,6118.3341149,100.0,-0.0523186361768,0.06,4.1816474041500005,0.1,-5.105127377924514,0.0302100675999594,1.4452614020725243,1.2887585306380454,1.4471491950423834,1.2938152391220512
663,12069127,0.127261,0.4948511504580404,6293.11730056,100.0,0.143243781671,0.06,4.0429442925,0.1,-5.1850648030997455,0.0353527988050456,2.316205850086684,1.5906430096261917,2.320180926876862,1.5988466661416747
665,12117868,0.120442,0.5664487954845381,5967.82544043,100.0,-0.0268523136100999,0.06,4.19939920644,0.1,-5.336979576938735,0.0336683248149358,1.2673168271476853,0.9770348285423365,1.277904786377898,1.0017282731050619
669,12258514,0.143698,0.5744531037263059,5966.33266058,100.0,0.0644692438746,0.06,4.05964320001,0.1,-5.075657405374017,0.0271703505386473,1.5996937978071974,1.2607473172567083,1.6037366024905957,1.270330114718212
678,12508433,0.128167,0.8181855135273413,5317.70313728,100.0,0.304335102406,0.06,3.80909934881,0.1,-5.223877827921904,0.0162752747563684,2.235262169697995,1.2293783468239414,2.2123369829262503,1.1919388998314033

